Approximating Optimal Bounds in Prompt-LTL Realizability in Doubly-exponential Time

We consider the optimization variant of the realizability problem for Prompt Linear Temporal Logic, an extension of Linear Temporal Logic (LTL) by the prompt eventually operator whose scope is bounded by some parameter. In the realizability optimization problem, one is interested in computing the minimal such bound that allows to realize a given specification. It is known that this problem is solvable in triply-exponential time, but not whether it can be done in doubly-exponential time, i.e., whether it is just as hard as solving LTL realizability. We take a step towards resolving this problem by showing that the optimum can be approximated within a factor of two in doubly-exponential time. Also, we report on a proof-of-concept implementation of the algorithm based on bounded LTL synthesis, which computes the smallest implementation of a given specification. In our experiments, we observe a tradeoff between the size of the implementation and the bound it realizes. We investigate this tradeoff in the general case and prove upper bounds, which reduce the search space for the algorithm, and matching lower bounds.

==> anc/README.md <==
# Experimental Evaluation

This folder contains the results of the evaluation of both `Bosy` (using its QBF encoding and RAReQS as the underlying solver) and our prototypical solver on several arbiter benchmarks, as described in the accompanying paper.
More precisely, this folder contains three files:

	- `ltl-synth.csv`
	- `pltl-search.csv`
	- `pltl-points.csv`

# `ltl-synth.csv`

This file contains the results of calling `Bosy` on the specifications of arbiters for up to ten resources.
The timeout was set to 60,000 seconds, i.e., 100 minutes.

	- `r`: The number of resources the arbiter can manage
	- `realizable`: 'True', if the specification could be realized, empty if it could not, i.e., `Bosy` encountered a time out
	- `time`: The time in seconds until `Bosy` terminated. Empty, if `Bosy` encountered a time out

# `pltl-search.csv`

This file contains the results of letting our implementation search for a strategy that implements an arbiter with `r` resources, `r_p` of which are prioritized.
The timeout was set to 60,000 seconds, i.e., 100 minutes.

	- `r`: The number of resources the arbiter can manage
	- `r_p`: The number of resources the arbiter prioritizes
	- `realizable`: 'True', if the specification could be realized, empty if it could not, i.e., our tool encountered a time out
	- `time`: The time in seconds until our tool terminated. Empty, if it encountered a time out

# `pltl-points.csv`

This file contains the results of letting our implementation search for a strategy with `n` states that implements an arbiter with `r` resources, `r_p` of which are prioritized, with respect to the time bound at most `2k`.
The timeout was set to 12,000 seconds, i.e., 20 minutes.

	- `r`: The number of resources the arbiter can manage
	- `r_p`: The number of resources the arbiter prioritizes
	- `n`: The size of the strategy to be synthesized
	- `k`: The bound on the alternating color technique
	- `realizable`: 'True', if the specification could be realized, empty if it could not, i.e., our tool encountered a time out
	- `time`: The time in seconds until our tool terminated. Empty, if it encountered a time out


==> anc/ltl-synth.csv <==
r,realizable,time
1,True,0.288
2,True,0.296
3,True,0.308
4,True,0.352
5,True,0.464
6,True,2.04
7,True,33.784
8,True,1914.5
9,,
10,,


==> anc/pltl-points.csv <==
r,r_p,n,k,realizable,time
1,1,0,1,,
1,1,1,1,False,1.048
1,1,2,1,True,0.328
2,1,1,1,False,0.352
2,1,1,2,False,0.344
2,1,2,1,True,0.34
2,1,2,2,True,0.364
2,1,3,1,True,0.34
2,1,3,2,True,0.356
2,1,4,1,True,0.348
2,1,4,2,True,0.364
2,2,1,1,False,0.352
2,2,1,2,False,0.356
2,2,2,1,True,0.356
2,2,2,2,True,0.352
2,2,3,1,True,0.356
2,2,3,2,True,0.372
2,2,4,1,True,0.384
2,2,4,2,True,0.38
3,1,2,1,False,0.356
3,1,2,2,False,0.36
3,1,2,3,False,0.368
3,1,3,1,False,0.372
3,1,3,2,True,0.372
3,1,3,3,True,0.364
3,1,4,1,True,0.392
3,1,4,2,True,0.368
3,1,4,3,True,0.392
3,1,5,1,True,0.388
3,1,5,2,True,0.392
3,1,5,3,True,0.372
3,1,6,1,True,0.396
3,1,6,2,True,0.388
3,1,6,3,True,0.384
3,2,2,1,False,0.344
3,2,2,2,False,0.348
3,2,2,3,False,0.356
3,2,3,1,False,0.364
3,2,3,2,True,0.368
3,2,3,3,True,0.36
3,2,4,1,False,0.38
3,2,4,2,True,0.376
3,2,4,3,True,0.368
3,2,5,1,False,0.432
3,2,5,2,True,0.396
3,2,5,3,True,0.392
3,2,6,1,True,0.436
3,2,6,2,True,0.412
3,2,6,3,True,0.412
3,3,2,1,False,0.348
3,3,2,2,False,0.356
3,3,2,3,False,0.364
3,3,3,1,False,0.364
3,3,3,2,True,0.368
3,3,3,3,True,0.368
3,3,4,1,False,0.376
3,3,4,2,True,0.392
3,3,4,3,True,0.38
3,3,5,1,False,0.432
3,3,5,2,True,0.404
3,3,5,3,True,0.404
3,3,6,1,True,0.44
3,3,6,2,True,0.46
3,3,6,3,True,0.436
4,1,3,1,False,0.384
4,1,3,2,False,0.388
4,1,3,3,False,0.392
4,1,3,4,False,0.376
4,1,4,1,False,0.388
4,1,4,2,True,0.388
4,1,4,3,True,0.412
4,1,4,4,True,0.4
4,1,5,1,False,0.528
4,1,5,2,True,0.428
4,1,5,3,True,0.444
4,1,5,4,True,0.432
4,1,6,1,True,0.444
4,1,6,2,True,0.44
4,1,6,3,True,0.44
4,1,6,4,True,0.452
4,1,7,1,True,0.48
4,1,7,2,True,0.46
4,1,7,3,True,0.476
4,1,7,4,True,0.468
4,1,8,1,True,0.5
4,1,8,2,True,0.484
4,1,8,3,True,0.476
4,1,8,4,True,0.484
4,2,3,1,False,0.404
4,2,3,2,False,0.4
4,2,3,3,False,0.392
4,2,3,4,False,0.408
4,2,4,1,False,0.412
4,2,4,2,True,0.408
4,2,4,3,True,0.412
4,2,4,4,True,0.42
4,2,5,1,False,0.476
4,2,5,2,True,0.436
4,2,5,3,True,0.44
4,2,5,4,True,0.448
4,2,6,1,True,0.496
4,2,6,2,True,0.468
4,2,6,3,True,0.476
4,2,6,4,True,0.476
4,2,7,1,True,0.5
4,2,7,2,True,0.488
4,2,7,3,True,0.516
4,2,7,4,True,0.512
4,2,8,1,True,0.524
4,2,8,2,True,0.54
4,2,8,3,True,0.532
4,2,8,4,True,0.532
4,3,3,1,False,0.416
4,3,3,2,False,0.404
4,3,3,3,False,0.408
4,3,3,4,False,0.408
4,3,4,1,False,0.452
4,3,4,2,True,0.428
4,3,4,3,True,0.428
4,3,4,4,True,0.436
4,3,5,1,False,0.5
4,3,5,2,True,0.464
4,3,5,3,True,0.46
4,3,5,4,True,0.468
4,3,6,1,False,0.844
4,3,6,2,True,0.496
4,3,6,3,True,0.496
4,3,6,4,True,0.508
4,3,7,1,False,3.084
4,3,7,2,True,0.504
4,3,7,3,True,0.524
4,3,7,4,True,0.516
4,3,8,1,False,150.284
4,3,8,2,True,0.712
4,3,8,3,True,0.556
4,3,8,4,True,0.576
4,4,3,1,False,0.4
4,4,3,2,False,0.408
4,4,3,3,False,0.42
4,4,3,4,False,0.404
4,4,4,1,False,0.456
4,4,4,2,True,0.452
4,4,4,3,True,0.452
4,4,4,4,True,0.428
4,4,5,1,False,0.496
4,4,5,2,True,0.476
4,4,5,3,True,0.488
4,4,5,4,True,0.484
4,4,6,1,False,0.592
4,4,6,2,True,0.512
4,4,6,3,True,0.524
4,4,6,4,True,0.52
4,4,7,1,False,0.6
4,4,7,2,True,0.556
4,4,7,3,True,0.564
4,4,7,4,True,0.584
4,4,8,1,False,0.748
4,4,8,2,True,0.608
4,4,8,3,True,0.652
4,4,8,4,True,0.62
5,1,4,1,False,0.5
5,1,4,2,False,0.524
5,1,4,3,False,0.504
5,1,4,4,False,0.508
5,1,4,5,False,0.512
5,1,5,1,False,0.608
5,1,5,2,False,0.876
5,1,5,3,True,0.532
5,1,5,4,True,0.524
5,1,5,5,True,0.552
5,1,6,1,True,0.548
5,1,6,2,True,0.588
5,1,6,3,True,0.556
5,1,6,4,True,0.608
5,1,6,5,True,0.532
5,1,7,1,True,0.604
5,1,7,2,True,0.616
5,1,7,3,True,0.588
5,1,7,4,True,0.58
5,1,7,5,True,0.616
5,1,8,1,True,0.612
5,1,8,2,True,0.7
5,1,8,3,True,0.64
5,1,8,4,True,0.628
5,1,8,5,True,0.668
5,1,9,1,True,1.78
5,1,9,2,True,0.724
5,1,9,3,True,0.676
5,1,9,4,True,0.656
5,1,9,5,True,0.728
5,1,10,1,True,2.924
5,1,10,2,True,0.828
5,1,10,3,True,0.78
5,1,10,4,True,0.744
5,1,10,5,True,0.748
5,2,4,1,False,0.512
5,2,4,2,False,0.544
5,2,4,3,False,0.544
5,2,4,4,False,0.548
5,2,4,5,False,0.54
5,2,5,1,False,0.592
5,2,5,2,False,1.26
5,2,5,3,True,0.544
5,2,5,4,True,0.548
5,2,5,5,True,0.552
5,2,6,1,False,1.644
5,2,6,2,False,21.084
5,2,6,3,True,0.576
5,2,6,4,True,0.584
5,2,6,5,True,0.608
5,2,7,1,False,28.196
5,2,7,2,True,0.672
5,2,7,3,True,0.628
5,2,7,4,True,0.64
5,2,7,5,True,0.676
5,2,8,1,False,941.992
5,2,8,2,True,0.72
5,2,8,3,True,0.668
5,2,8,4,True,0.712
5,2,8,5,True,0.692
5,2,9,1,,
5,2,9,2,True,1.04
5,2,9,3,True,0.748
5,2,9,4,True,0.872
5,2,9,5,True,0.764
5,2,10,1,,
5,2,10,2,True,0.88
5,2,10,3,True,0.884
5,2,10,4,True,0.92
5,2,10,5,True,0.96
5,3,4,1,False,0.52
5,3,4,2,False,0.568
5,3,4,3,False,0.604
5,3,4,4,False,0.596
5,3,4,5,False,0.6
5,3,5,1,False,0.612
5,3,5,2,False,1.152
5,3,5,3,True,0.604
5,3,5,4,True,0.576
5,3,5,5,True,0.6
5,3,6,1,False,1.012
5,3,6,2,False,17.404
5,3,6,3,True,0.656
5,3,6,4,True,0.672
5,3,6,5,True,0.636
5,3,7,1,False,3.612
5,3,7,2,False,585.14
5,3,7,3,True,0.668
5,3,7,4,True,0.704
5,3,7,5,True,0.704
5,3,8,1,False,138.612
5,3,8,2,True,1.204
5,3,8,3,True,0.796
5,3,8,4,True,0.732
5,3,8,5,True,0.788
5,3,9,1,,
5,3,9,2,True,1.4
5,3,9,3,True,0.92
5,3,9,4,True,1.024
5,3,9,5,True,0.956
5,3,10,1,,
5,3,10,2,True,1.168
5,3,10,3,True,1.04
5,3,10,4,True,1.112
5,3,10,5,True,1.164
5,4,4,1,False,0.548
5,4,4,2,False,0.584
5,4,4,3,False,0.612
5,4,4,4,False,0.604
5,4,4,5,False,0.608
5,4,5,1,False,0.608
5,4,5,2,False,1.144
5,4,5,3,True,0.596
5,4,5,4,True,0.62
5,4,5,5,True,0.628
5,4,6,1,False,0.688
5,4,6,2,False,3.896
5,4,6,3,True,0.664
5,4,6,4,True,0.676
5,4,6,5,True,0.668
5,4,7,1,False,0.748
5,4,7,2,False,78.62
5,4,7,3,True,0.8
5,4,7,4,True,0.764
5,4,7,5,True,0.736
5,4,8,1,False,0.936
5,4,8,2,,
5,4,8,3,True,0.812
5,4,8,4,True,0.864
5,4,8,5,True,0.816
5,4,9,1,False,1.168
5,4,9,2,,
5,4,9,3,True,0.976
5,4,9,4,True,1.064
5,4,9,5,True,0.976
5,4,10,1,False,1.564
5,4,10,2,,
5,4,10,3,True,1.228
5,4,10,4,True,1.244
5,4,10,5,True,1.24
5,5,4,1,False,0.572
5,5,4,2,False,0.628
5,5,4,3,False,0.656
5,5,4,4,False,0.656
5,5,4,5,False,0.648
5,5,5,1,False,0.624
5,5,5,2,False,1.216
5,5,5,3,False,1.5
5,5,5,4,False,1.528
5,5,5,5,False,1.368
5,5,6,1,False,0.744
5,5,6,2,False,3.4
5,5,6,3,True,0.736
5,5,6,4,True,0.764
5,5,6,5,True,0.736
5,5,7,1,False,0.836
5,5,7,2,False,12.448
5,5,7,3,True,0.792
5,5,7,4,True,0.844
5,5,7,5,True,0.788
5,5,8,1,False,0.96
5,5,8,2,False,166.272
5,5,8,3,True,0.868
5,5,8,4,True,0.964
5,5,8,5,True,1.012
5,5,9,1,False,1.38
5,5,9,2,,
5,5,9,3,True,1.248
5,5,9,4,True,1.212
5,5,9,5,True,1.496
5,5,10,1,False,1.764
5,5,10,2,,
5,5,10,3,True,1.336
5,5,10,4,True,1.724
5,5,10,5,True,1.584
6,1,5,1,False,0.928
6,1,5,2,False,1.232
6,1,5,3,False,1.32
6,1,5,4,False,1.404
6,1,5,5,False,1.348
6,1,5,6,False,1.252
6,1,6,1,False,4.772
6,1,6,2,False,15.644
6,1,6,3,True,0.94
6,1,6,4,True,1.016
6,1,6,5,True,0.964
6,1,6,6,True,0.94
6,1,7,1,False,211.472
6,1,7,2,True,1.084
6,1,7,3,True,0.972
6,1,7,4,True,0.98
6,1,7,5,True,1.02
6,1,7,6,True,0.988
6,1,8,1,True,1.548
6,1,8,2,True,1.048
6,1,8,3,True,1.12
6,1,8,4,True,1.108
6,1,8,5,True,1.004
6,1,8,6,True,1.108
6,1,9,1,True,1.248
6,1,9,2,True,1.296
6,1,9,3,True,1.244
6,1,9,4,True,1.26
6,1,9,5,True,1.236
6,1,9,6,True,1.32
6,1,10,1,True,1.672
6,1,10,2,True,1.324
6,1,10,3,True,1.392
6,1,10,4,True,1.396
6,1,10,5,True,1.328
6,1,10,6,True,1.472
6,1,11,1,True,2.128
6,1,11,2,True,1.632
6,1,11,3,True,1.544
6,1,11,4,True,1.572
6,1,11,5,True,1.584
6,1,11,6,True,1.528
6,1,12,1,True,6.292
6,1,12,2,True,1.74
6,1,12,3,True,1.784
6,1,12,4,True,1.68
6,1,12,5,True,1.764
6,1,12,6,True,1.784
6,2,5,1,False,1.044
6,2,5,2,False,1.664
6,2,5,3,False,1.424
6,2,5,4,False,1.612
6,2,5,5,False,1.812
6,2,5,6,False,1.592
6,2,6,1,False,2.164
6,2,6,2,False,17.864
6,2,6,3,True,1.14
6,2,6,4,True,1.068
6,2,6,5,True,1.028
6,2,6,6,True,1.02
6,2,7,1,False,23.252
6,2,7,2,False,833.476
6,2,7,3,True,1.144
6,2,7,4,True,1.136
6,2,7,5,True,1.132
6,2,7,6,True,1.088
6,2,8,1,False,1009.93
6,2,8,2,True,1.36
6,2,8,3,True,1.26
6,2,8,4,True,1.18
6,2,8,5,True,1.18
6,2,8,6,True,1.172
6,2,9,1,,
6,2,9,2,True,2.02
6,2,9,3,True,1.5
6,2,9,4,True,1.448
6,2,9,5,True,1.4
6,2,9,6,True,1.312
6,2,10,1,,
6,2,10,2,True,2.092
6,2,10,3,True,1.544
6,2,10,4,True,1.496
6,2,10,5,True,1.576
6,2,10,6,True,1.632
6,2,11,1,,
6,2,11,2,True,1.804
6,2,11,3,True,1.816
6,2,11,4,True,1.8
6,2,11,5,True,1.652
6,2,11,6,True,1.752
6,2,12,1,True,71.632
6,2,12,2,True,2.372
6,2,12,3,True,2.136
6,2,12,4,True,1.892
6,2,12,5,True,2.236
6,2,12,6,True,1.824
6,3,5,1,False,1.052
6,3,5,2,False,1.684
6,3,5,3,False,3.352
6,3,5,4,False,2.972
6,3,5,5,False,3.064
6,3,5,6,False,3.104
6,3,6,1,False,1.544
6,3,6,2,False,17.336
6,3,6,3,True,1.112
6,3,6,4,True,1.104
6,3,6,5,True,1.148
6,3,6,6,True,1.14
6,3,7,1,False,4.816
6,3,7,2,False,564.944
6,3,7,3,True,1.264
6,3,7,4,True,1.172
6,3,7,5,True,1.308
6,3,7,6,True,1.176
6,3,8,1,False,120.348
6,3,8,2,,
6,3,8,3,True,1.384
6,3,8,4,True,1.428
6,3,8,5,True,1.304
6,3,8,6,True,1.296
6,3,9,1,,
6,3,9,2,,
6,3,9,3,True,1.808
6,3,9,4,True,1.42
6,3,9,5,True,1.592
6,3,9,6,True,1.548
6,3,10,1,,
6,3,10,2,,
6,3,10,3,True,1.68
6,3,10,4,True,1.748
6,3,10,5,True,1.9
6,3,10,6,True,1.848
6,3,11,1,,
6,3,11,2,,
6,3,11,3,True,1.868
6,3,11,4,True,2.06
6,3,11,5,True,1.916
6,3,11,6,True,2.42
6,3,12,1,,
6,3,12,2,True,21.216
6,3,12,3,True,2.416
6,3,12,4,True,2.26
6,3,12,5,True,2.676
6,3,12,6,True,2.272
6,4,5,1,False,1.064
6,4,5,2,False,1.72
6,4,5,3,False,2.48
6,4,5,4,False,2.932
6,4,5,5,False,2.748
6,4,5,6,False,2.776
6,4,6,1,False,1.14
6,4,6,2,False,4.78
6,4,6,3,True,1.252
6,4,6,4,True,1.184
6,4,6,5,True,1.14
6,4,6,6,True,1.232
6,4,7,1,False,1.22
6,4,7,2,False,46.52
6,4,7,3,True,1.304
6,4,7,4,True,1.348
6,4,7,5,True,1.264
6,4,7,6,True,1.296
6,4,8,1,False,1.504
6,4,8,2,False,1146.27
6,4,8,3,True,1.344
6,4,8,4,True,1.372
6,4,8,5,True,1.408
6,4,8,6,True,1.616
6,4,9,1,False,1.696
6,4,9,2,,
6,4,9,3,True,1.676
6,4,9,4,True,1.668
6,4,9,5,True,1.94
6,4,9,6,True,1.856
6,4,10,1,False,2.136
6,4,10,2,,
6,4,10,3,True,2.196
6,4,10,4,True,2.052
6,4,10,5,True,2.12
6,4,10,6,True,1.876
6,4,11,1,False,2.852
6,4,11,2,,
6,4,11,3,True,2.496
6,4,11,4,True,2.528
6,4,11,5,True,2.496
6,4,11,6,True,2.42
6,4,12,1,False,3.436
6,4,12,2,,
6,4,12,3,True,2.696
6,4,12,4,True,2.948
6,4,12,5,True,2.42
6,4,12,6,True,3.208
6,5,5,1,False,1.104
6,5,5,2,False,1.552
6,5,5,3,False,1.884
6,5,5,4,False,2.112
6,5,5,5,False,2.06
6,5,5,6,False,2.084
6,5,6,1,False,1.216
6,5,6,2,False,4.092
6,5,6,3,False,20.576
6,5,6,4,False,22.956
6,5,6,5,False,20.256
6,5,6,6,False,26.244
6,5,7,1,False,1.492
6,5,7,2,False,22.164
6,5,7,3,,
6,5,7,4,True,1.464
6,5,7,5,True,1.576
6,5,7,6,True,1.448
6,5,8,1,False,2.64
6,5,8,2,False,114.208
6,5,8,3,,
6,5,8,4,True,1.532
6,5,8,5,True,1.944
6,5,8,6,True,1.576
6,5,9,1,False,2.32
6,5,9,2,,
6,5,9,3,,
6,5,9,4,True,2.316
6,5,9,5,True,2.08
6,5,9,6,True,2.352
6,5,10,1,False,2.68
6,5,10,2,,
6,5,10,3,,
6,5,10,4,True,2.6
6,5,10,5,True,2.432
6,5,10,6,True,2.14
6,5,11,1,False,3.824
6,5,11,2,,
6,5,11,3,,
6,5,11,4,True,2.784
6,5,11,5,True,2.52
6,5,11,6,True,3.22
6,5,12,1,False,4.672
6,5,12,2,,
6,5,12,3,,
6,5,12,4,True,2.884
6,5,12,5,True,3.0
6,5,12,6,True,2.688
6,6,5,1,False,1.148
6,6,5,2,False,1.772
6,6,5,3,False,2.296
6,6,5,4,False,2.332
6,6,5,5,False,2.12
6,6,5,6,False,2.232
6,6,6,1,False,1.224
6,6,6,2,False,4.324
6,6,6,3,False,12.708
6,6,6,4,False,13.168
6,6,6,5,False,13.096
6,6,6,6,False,14.332
6,6,7,1,False,2.46
6,6,7,2,False,16.928
6,6,7,3,False,289.932
6,6,7,4,False,309.452
6,6,7,5,False,356.132
6,6,7,6,False,305.784
6,6,8,1,False,1.712
6,6,8,2,False,80.496
6,6,8,3,,
6,6,8,4,True,2.176
6,6,8,5,True,2.148
6,6,8,6,True,2.604
6,6,9,1,False,2.272
6,6,9,2,False,1096.58
6,6,9,3,,
6,6,9,4,True,2.356
6,6,9,5,True,2.156
6,6,9,6,True,2.356
6,6,10,1,False,2.916
6,6,10,2,,
6,6,10,3,,
6,6,10,4,True,3.228
6,6,10,5,True,2.892
6,6,10,6,True,3.084
6,6,11,1,False,4.14
6,6,11,2,,
6,6,11,3,,
6,6,11,4,True,4.324
6,6,11,5,True,3.684
6,6,11,6,True,3.96
6,6,12,1,False,4.16
6,6,12,2,,
6,6,12,3,,
6,6,12,4,True,4.148
6,6,12,5,True,4.568
6,6,12,6,True,4.748
7,1,6,1,False,6.008
7,1,6,2,False,19.092
7,1,6,3,False,31.56
7,1,6,4,False,27.676
7,1,6,5,False,34.012
7,1,6,6,False,28.1
7,1,6,7,False,32.456
7,1,7,1,False,252.068
7,1,7,2,,
7,1,7,3,,
7,1,7,4,True,2.78
7,1,7,5,True,2.64
7,1,7,6,True,2.508
7,1,7,7,True,2.432
7,1,8,1,,
7,1,8,2,True,2.868
7,1,8,3,True,2.596
7,1,8,4,True,2.556
7,1,8,5,True,2.588
7,1,8,6,True,2.852
7,1,8,7,True,2.716
7,1,9,1,,
7,1,9,2,True,3.592
7,1,9,3,True,3.044
7,1,9,4,True,2.84
7,1,9,5,True,2.716
7,1,9,6,True,2.764
7,1,9,7,True,2.72
7,1,10,1,True,8.268
7,1,10,2,True,3.872
7,1,10,3,True,3.664
7,1,10,4,True,3.22
7,1,10,5,True,3.012
7,1,10,6,True,3.516
7,1,10,7,True,3.376
7,1,11,1,True,5.24
7,1,11,2,True,4.088
7,1,11,3,True,3.052
7,1,11,4,True,3.364
7,1,11,5,True,3.588
7,1,11,6,True,3.636
7,1,11,7,True,3.744
7,1,12,1,True,9.896
7,1,12,2,True,3.952
7,1,12,3,True,4.504
7,1,12,4,True,4.104
7,1,12,5,True,3.452
7,1,12,6,True,4.476
7,1,12,7,True,3.588
7,1,13,1,True,37.804
7,1,13,2,True,4.476
7,1,13,3,True,5.064
7,1,13,4,True,4.24
7,1,13,5,True,4.26
7,1,13,6,True,4.18
7,1,13,7,True,4.88
7,1,14,1,True,4.592
7,1,14,2,True,5.288
7,1,14,3,True,4.384
7,1,14,4,True,5.104
7,1,14,5,True,5.032
7,1,14,6,True,4.356
7,1,14,7,True,4.904
7,2,6,1,False,3.992
7,2,6,2,False,23.028
7,2,6,3,False,30.592
7,2,6,4,False,28.86
7,2,6,5,False,28.32
7,2,6,6,False,28.972
7,2,6,7,False,33.748
7,2,7,1,False,34.748
7,2,7,2,False,937.596
7,2,7,3,,
7,2,7,4,True,2.844
7,2,7,5,True,2.82
7,2,7,6,True,2.944
7,2,7,7,True,2.92
7,2,8,1,False,1179.23
7,2,8,2,,
7,2,8,3,,
7,2,8,4,True,3.184
7,2,8,5,True,3.124
7,2,8,6,True,2.856
7,2,8,7,True,3.22
7,2,9,1,,
7,2,9,2,,
7,2,9,3,True,4.744
7,2,9,4,True,3.256
7,2,9,5,True,3.24
7,2,9,6,True,3.704
7,2,9,7,True,3.608
7,2,10,1,,
7,2,10,2,True,14.472
7,2,10,3,True,5.056
7,2,10,4,True,3.556
7,2,10,5,True,3.88
7,2,10,6,True,3.976
7,2,10,7,True,3.872
7,2,11,1,,
7,2,11,2,True,9.544
7,2,11,3,True,5.104
7,2,11,4,True,4.096
7,2,11,5,True,3.872
7,2,11,6,True,4.572
7,2,11,7,True,4.664
7,2,12,1,,
7,2,12,2,True,15.72
7,2,12,3,True,6.332
7,2,12,4,True,4.932
7,2,12,5,True,4.836
7,2,12,6,True,4.932
7,2,12,7,True,5.036
7,2,13,1,,
7,2,13,2,True,6.548
7,2,13,3,True,5.668
7,2,13,4,True,6.088
7,2,13,5,True,6.948
7,2,13,6,True,5.684
7,2,13,7,True,5.236
7,2,14,1,,
7,2,14,2,True,8.852
7,2,14,3,True,7.856
7,2,14,4,True,5.32
7,2,14,5,True,6.06
7,2,14,6,True,4.684
7,2,14,7,True,5.444
7,3,6,1,False,3.088
7,3,6,2,False,34.252
7,3,6,3,False,46.564
7,3,6,4,False,175.492
7,3,6,5,False,164.248
7,3,6,6,False,198.364
7,3,6,7,False,227.476
7,3,7,1,False,8.308
7,3,7,2,False,551.244
7,3,7,3,,
7,3,7,4,True,2.948
7,3,7,5,True,3.016
7,3,7,6,True,2.928
7,3,7,7,True,3.0
7,3,8,1,False,185.712
7,3,8,2,,
7,3,8,3,,
7,3,8,4,True,3.42
7,3,8,5,True,3.4
7,3,8,6,True,3.16
7,3,8,7,True,3.316
7,3,9,1,,
7,3,9,2,,
7,3,9,3,,
7,3,9,4,True,3.668
7,3,9,5,True,3.684
7,3,9,6,True,3.556
7,3,9,7,True,3.992
7,3,10,1,,
7,3,10,2,,
7,3,10,3,True,4.108
7,3,10,4,True,3.832
7,3,10,5,True,3.804
7,3,10,6,True,4.548
7,3,10,7,True,4.052
7,3,11,1,,
7,3,11,2,,
7,3,11,3,True,6.92
7,3,11,4,True,5.9
7,3,11,5,True,4.852
7,3,11,6,True,4.592
7,3,11,7,True,5.212
7,3,12,1,,
7,3,12,2,,
7,3,12,3,True,5.496
7,3,12,4,True,5.08
7,3,12,5,True,5.072
7,3,12,6,True,5.672
7,3,12,7,True,5.428
7,3,13,1,,
7,3,13,2,,
7,3,13,3,True,12.172
7,3,13,4,True,5.016
7,3,13,5,True,6.724
7,3,13,6,True,5.432
7,3,13,7,True,6.28
7,3,14,1,,
7,3,14,2,,
7,3,14,3,True,7.92
7,3,14,4,True,7.036
7,3,14,5,True,7.176
7,3,14,6,True,6.508
7,3,14,7,True,7.268
7,4,6,1,False,2.848
7,4,6,2,False,7.736
7,4,6,3,False,91.7
7,4,6,4,False,103.112
7,4,6,5,False,101.996
7,4,6,6,False,93.424
7,4,6,7,False,89.82
7,4,7,1,False,3.036
7,4,7,2,False,41.304
7,4,7,3,,
7,4,7,4,True,3.216
7,4,7,5,True,3.48
7,4,7,6,True,3.4
7,4,7,7,True,3.4
7,4,8,1,False,11.04
7,4,8,2,,
7,4,8,3,,
7,4,8,4,True,3.352
7,4,8,5,True,3.284
7,4,8,6,True,3.7
7,4,8,7,True,3.9
7,4,9,1,False,14.544
7,4,9,2,,
7,4,9,3,,
7,4,9,4,True,4.412
7,4,9,5,True,4.104
7,4,9,6,True,3.94
7,4,9,7,True,4.676
7,4,10,1,False,11.996
7,4,10,2,,
7,4,10,3,,
7,4,10,4,True,4.048
7,4,10,5,True,3.888
7,4,10,6,True,4.952
7,4,10,7,True,5.52
7,4,11,1,False,4.876
7,4,11,2,,
7,4,11,3,True,10.404
7,4,11,4,True,6.188
7,4,11,5,True,5.08
7,4,11,6,True,4.856
7,4,11,7,True,4.58
7,4,12,1,False,6.192
7,4,12,2,,
7,4,12,3,True,7.132
7,4,12,4,True,6.308
7,4,12,5,True,5.432
7,4,12,6,True,6.128
7,4,12,7,True,5.56
7,4,13,1,False,9.248
7,4,13,2,,
7,4,13,3,True,12.692
7,4,13,4,True,7.328
7,4,13,5,True,5.32
7,4,13,6,True,6.976
7,4,13,7,True,6.26
7,4,14,1,False,106.604
7,4,14,2,,
7,4,14,3,True,8.484
7,4,14,4,True,8.62
7,4,14,5,True,7.848
7,4,14,6,True,7.384
7,4,14,7,True,7.312
7,5,6,1,False,3.22
7,5,6,2,False,6.116
7,5,6,3,False,26.692
7,5,6,4,False,21.324
7,5,6,5,False,24.044
7,5,6,6,False,22.196
7,5,6,7,False,26.536
7,5,7,1,False,3.696
7,5,7,2,False,11.928
7,5,7,3,,
7,5,7,4,,
7,5,7,5,,
7,5,7,6,,
7,5,7,7,,
7,5,8,1,False,3.608
7,5,8,2,False,102.196
7,5,8,3,,
7,5,8,4,True,3.608
7,5,8,5,True,3.716
7,5,8,6,True,3.904
7,5,8,7,True,4.216
7,5,9,1,False,4.384
7,5,9,2,False,425.196
7,5,9,3,,
7,5,9,4,True,5.4
7,5,9,5,True,4.684
7,5,9,6,True,4.608
7,5,9,7,True,5.364
7,5,10,1,False,25.836
7,5,10,2,,
7,5,10,3,,
7,5,10,4,True,5.688
7,5,10,5,True,6.048
7,5,10,6,True,5.308
7,5,10,7,True,6.216
7,5,11,1,False,5.048
7,5,11,2,,
7,5,11,3,,
7,5,11,4,True,6.02
7,5,11,5,True,6.104
7,5,11,6,True,5.672
7,5,11,7,True,5.896
7,5,12,1,False,5.772
7,5,12,2,,
7,5,12,3,,
7,5,12,4,True,5.608
7,5,12,5,True,6.62
7,5,12,6,True,6.556
7,5,12,7,True,7.156
7,5,13,1,False,7.024
7,5,13,2,,
7,5,13,3,,
7,5,13,4,True,8.308
7,5,13,5,True,6.476
7,5,13,6,True,8.444
7,5,13,7,True,8.036
7,5,14,1,False,8.588
7,5,14,2,,
7,5,14,3,,
7,5,14,4,True,8.144
7,5,14,5,True,7.236
7,5,14,6,True,7.908
7,5,14,7,True,9.98
7,6,6,1,False,3.068
7,6,6,2,False,6.204
7,6,6,3,False,18.76
7,6,6,4,False,16.548
7,6,6,5,False,14.988
7,6,6,6,False,16.248
7,6,6,7,False,13.448
7,6,7,1,False,3.428
7,6,7,2,False,18.032
7,6,7,3,False,331.776
7,6,7,4,False,421.608
7,6,7,5,False,395.584
7,6,7,6,False,425.28
7,6,7,7,False,264.524
7,6,8,1,False,3.5
7,6,8,2,False,147.384
7,6,8,3,,
7,6,8,4,,
7,6,8,5,,
7,6,8,6,,
7,6,8,7,,
7,6,9,1,False,4.544
7,6,9,2,False,942.112
7,6,9,3,,
7,6,9,4,,
7,6,9,5,True,5.112
7,6,9,6,True,5.32
7,6,9,7,True,5.96
7,6,10,1,False,6.772
7,6,10,2,,
7,6,10,3,,
7,6,10,4,,
7,6,10,5,True,8.444
7,6,10,6,True,8.468
7,6,10,7,True,6.652
7,6,11,1,False,5.36
7,6,11,2,,
7,6,11,3,,
7,6,11,4,,
7,6,11,5,True,8.088
7,6,11,6,True,7.016
7,6,11,7,True,6.844
7,6,12,1,False,6.224
7,6,12,2,,
7,6,12,3,,
7,6,12,4,,
7,6,12,5,True,8.272
7,6,12,6,True,11.104
7,6,12,7,True,7.42
7,6,13,1,False,8.888
7,6,13,2,,
7,6,13,3,,
7,6,13,4,,
7,6,13,5,True,8.72
7,6,13,6,True,8.924
7,6,13,7,True,13.372
7,6,14,1,False,8.8
7,6,14,2,,
7,6,14,3,,
7,6,14,4,,
7,6,14,5,True,12.168
7,6,14,6,True,10.42
7,6,14,7,True,12.888
7,7,6,1,False,3.128
7,7,6,2,False,7.356
7,7,6,3,False,23.212
7,7,6,4,False,17.376
7,7,6,5,False,16.004
7,7,6,6,False,15.0
7,7,6,7,False,14.868
7,7,7,1,False,3.344
7,7,7,2,False,20.02
7,7,7,3,False,252.8
7,7,7,4,False,345.696
7,7,7,5,False,374.196
7,7,7,6,False,348.556
7,7,7,7,False,362.036
7,7,8,1,False,7.04
7,7,8,2,False,102.692
7,7,8,3,,
7,7,8,4,,
7,7,8,5,,
7,7,8,6,,
7,7,8,7,,
7,7,9,1,False,4.048
7,7,9,2,False,970.572
7,7,9,3,,
7,7,9,4,,
7,7,9,5,,
7,7,9,6,,
7,7,9,7,,
7,7,10,1,False,5.0
7,7,10,2,,
7,7,10,3,,
7,7,10,4,,
7,7,10,5,True,6.712
7,7,10,6,True,9.468
7,7,10,7,True,20.276
7,7,11,1,False,264.888
7,7,11,2,,
7,7,11,3,,
7,7,11,4,,
7,7,11,5,True,7.728
7,7,11,6,True,14.456
7,7,11,7,True,11.644
7,7,12,1,False,14.788
7,7,12,2,,
7,7,12,3,,
7,7,12,4,,
7,7,12,5,True,17.616
7,7,12,6,True,10.568
7,7,12,7,True,13.108
7,7,13,1,False,8.196
7,7,13,2,,
7,7,13,3,,
7,7,13,4,,
7,7,13,5,True,9.464
7,7,13,6,True,10.892
7,7,13,7,True,13.764
7,7,14,1,False,12.136
7,7,14,2,,
7,7,14,3,,
7,7,14,4,,
7,7,14,5,True,12.808
7,7,14,6,True,14.636
7,7,14,7,True,17.488
8,1,7,1,False,260.476
8,1,7,2,False,997.92
8,1,7,3,,
8,1,7,4,,
8,1,7,5,,
8,1,7,6,,
8,1,7,7,,
8,1,7,8,,
8,1,8,1,,
8,1,8,2,,
8,1,8,3,,
8,1,8,4,True,8.868
8,1,8,5,True,8.972
8,1,8,6,True,9.024
8,1,8,7,True,9.66
8,1,8,8,True,9.144
8,1,9,1,,
8,1,9,2,True,11.092
8,1,9,3,True,10.18
8,1,9,4,True,10.068
8,1,9,5,True,11.34
8,1,9,6,True,10.3
8,1,9,7,True,10.444
8,1,9,8,True,10.696
8,1,10,1,,
8,1,10,2,True,11.728
8,1,10,3,True,11.324
8,1,10,4,True,11.364
8,1,10,5,True,11.404
8,1,10,6,True,11.276
8,1,10,7,True,10.92
8,1,10,8,True,11.528
8,1,11,1,,
8,1,11,2,True,11.668
8,1,11,3,True,12.536
8,1,11,4,True,10.84
8,1,11,5,True,12.256
8,1,11,6,True,12.34
8,1,11,7,True,11.744
8,1,11,8,True,11.28
8,1,12,1,True,32.312
8,1,12,2,True,15.028
8,1,12,3,True,14.228
8,1,12,4,True,12.028
8,1,12,5,True,12.076
8,1,12,6,True,14.368
8,1,12,7,True,10.82
8,1,12,8,True,12.384
8,1,13,1,True,41.684
8,1,13,2,True,11.256
8,1,13,3,True,11.28
8,1,13,4,True,10.996
8,1,13,5,True,11.024
8,1,13,6,True,12.144
8,1,13,7,True,11.004
8,1,13,8,True,11.156
8,1,14,1,True,102.256
8,1,14,2,True,18.268
8,1,14,3,True,12.904
8,1,14,4,True,11.752
8,1,14,5,True,11.872
8,1,14,6,True,11.48
8,1,14,7,True,14.356
8,1,14,8,True,13.232
8,1,15,1,True,36.536
8,1,15,2,True,13.396
8,1,15,3,True,17.14
8,1,15,4,True,13.0
8,1,15,5,True,11.824
8,1,15,6,True,13.008
8,1,15,7,True,12.436
8,1,15,8,True,12.78
8,1,16,1,True,40.676
8,1,16,2,True,30.712
8,1,16,3,True,15.6
8,1,16,4,True,13.116
8,1,16,5,True,15.188
8,1,16,6,True,12.6
8,1,16,7,True,12.564
8,1,16,8,True,13.848
8,2,7,1,False,38.696
8,2,7,2,False,924.724
8,2,7,3,,
8,2,7,4,,
8,2,7,5,,
8,2,7,6,,
8,2,7,7,,
8,2,7,8,,
8,2,8,1,False,1164.46
8,2,8,2,,
8,2,8,3,,
8,2,8,4,True,10.356
8,2,8,5,True,10.428
8,2,8,6,True,11.004
8,2,8,7,True,10.96
8,2,8,8,True,10.608
8,2,9,1,,
8,2,9,2,,
8,2,9,3,,
8,2,9,4,True,11.3
8,2,9,5,True,11.22
8,2,9,6,True,12.036
8,2,9,7,True,11.284
8,2,9,8,True,11.848
8,2,10,1,,
8,2,10,2,,
8,2,10,3,True,12.492
8,2,10,4,True,11.74
8,2,10,5,True,11.888
8,2,10,6,True,12.108
8,2,10,7,True,12.1
8,2,10,8,True,12.848
8,2,11,1,,
8,2,11,2,,
8,2,11,3,True,15.948
8,2,11,4,True,12.556
8,2,11,5,True,13.58
8,2,11,6,True,12.216
8,2,11,7,True,13.692
8,2,11,8,True,14.12
8,2,12,1,,
8,2,12,2,True,25.64
8,2,12,3,True,21.064
8,2,12,4,True,14.544
8,2,12,5,True,14.916
8,2,12,6,True,14.868
8,2,12,7,True,14.408
8,2,12,8,True,14.952
8,2,13,1,,
8,2,13,2,True,48.192
8,2,13,3,True,19.288
8,2,13,4,True,15.18
8,2,13,5,True,14.68
8,2,13,6,True,14.524
8,2,13,7,True,14.604
8,2,13,8,True,13.84
8,2,14,1,,
8,2,14,2,True,54.64
8,2,14,3,True,23.364
8,2,14,4,True,13.96
8,2,14,5,True,15.292
8,2,14,6,True,14.276
8,2,14,7,True,15.796
8,2,14,8,True,14.088
8,2,15,1,,
8,2,15,2,True,27.296
8,2,15,3,True,16.428
8,2,15,4,True,16.52
8,2,15,5,True,19.172
8,2,15,6,True,15.044
8,2,15,7,True,16.044
8,2,15,8,True,16.496
8,2,16,1,,
8,2,16,2,True,46.54
8,2,16,3,True,18.132
8,2,16,4,True,19.66
8,2,16,5,True,17.772
8,2,16,6,True,16.716
8,2,16,7,True,20.036
8,2,16,8,True,16.396
8,3,7,1,False,15.124
8,3,7,2,False,651.336
8,3,7,3,,
8,3,7,4,,
8,3,7,5,,
8,3,7,6,,
8,3,7,7,,
8,3,7,8,,
8,3,8,1,False,139.152
8,3,8,2,,
8,3,8,3,,
8,3,8,4,True,11.792
8,3,8,5,True,11.952
8,3,8,6,True,12.064
8,3,8,7,True,15.312
8,3,8,8,True,11.208
8,3,9,1,,
8,3,9,2,,
8,3,9,3,,
8,3,9,4,True,12.532
8,3,9,5,True,12.056
8,3,9,6,True,13.696
8,3,9,7,True,13.808
8,3,9,8,True,12.28
8,3,10,1,,
8,3,10,2,,
8,3,10,3,,
8,3,10,4,True,13.068
8,3,10,5,True,13.244
8,3,10,6,True,12.468
8,3,10,7,True,15.848
8,3,10,8,True,14.448
8,3,11,1,,
8,3,11,2,,
8,3,11,3,True,28.32
8,3,11,4,True,17.784
8,3,11,5,True,18.752
8,3,11,6,True,14.208
8,3,11,7,True,13.428
8,3,11,8,True,12.512
8,3,12,1,,
8,3,12,2,,
8,3,12,3,True,48.252
8,3,12,4,True,16.58
8,3,12,5,True,14.156
8,3,12,6,True,13.476
8,3,12,7,True,14.272
8,3,12,8,True,13.584
8,3,13,1,,
8,3,13,2,,
8,3,13,3,True,74.056
8,3,13,4,True,15.412
8,3,13,5,True,16.404
8,3,13,6,True,16.44
8,3,13,7,True,15.48
8,3,13,8,True,15.76
8,3,14,1,,
8,3,14,2,,
8,3,14,3,True,59.512
8,3,14,4,True,17.192
8,3,14,5,True,18.152
8,3,14,6,True,20.244
8,3,14,7,True,16.388
8,3,14,8,True,15.0
8,3,15,1,,
8,3,15,2,,
8,3,15,3,True,30.284
8,3,15,4,True,21.296
8,3,15,5,True,17.92
8,3,15,6,True,18.684
8,3,15,7,True,18.18
8,3,15,8,True,17.08
8,3,16,1,,
8,3,16,2,,
8,3,16,3,True,50.028
8,3,16,4,True,19.96
8,3,16,5,True,18.828
8,3,16,6,True,17.924
8,3,16,7,True,18.928
8,3,16,8,True,18.94
8,4,7,1,False,11.272
8,4,7,2,False,65.628
8,4,7,3,,
8,4,7,4,,
8,4,7,5,,
8,4,7,6,,
8,4,7,7,,
8,4,7,8,,
8,4,8,1,False,11.244
8,4,8,2,,
8,4,8,3,,
8,4,8,4,True,12.084
8,4,8,5,True,14.056
8,4,8,6,True,12.048
8,4,8,7,True,12.064
8,4,8,8,True,13.396
8,4,9,1,False,11.7
8,4,9,2,,
8,4,9,3,,
8,4,9,4,True,14.652
8,4,9,5,True,13.492
8,4,9,6,True,13.988
8,4,9,7,True,12.992
8,4,9,8,True,12.248
8,4,10,1,False,15.06
8,4,10,2,,
8,4,10,3,,
8,4,10,4,True,16.076
8,4,10,5,True,13.092
8,4,10,6,True,13.532
8,4,10,7,True,14.356
8,4,10,8,True,13.952
8,4,11,1,False,18.468
8,4,11,2,,
8,4,11,3,,
8,4,11,4,True,22.48
8,4,11,5,True,15.34
8,4,11,6,True,14.084
8,4,11,7,True,16.228
8,4,11,8,True,14.94
8,4,12,1,False,26.588
8,4,12,2,,
8,4,12,3,True,52.348
8,4,12,4,True,19.876
8,4,12,5,True,17.8
8,4,12,6,True,14.792
8,4,12,7,True,16.688
8,4,12,8,True,15.092
8,4,13,1,False,22.02
8,4,13,2,,
8,4,13,3,True,46.912
8,4,13,4,True,20.872
8,4,13,5,True,15.844
8,4,13,6,True,17.772
8,4,13,7,True,15.788
8,4,13,8,True,20.224
8,4,14,1,False,16.164
8,4,14,2,,
8,4,14,3,True,291.06
8,4,14,4,True,22.232
8,4,14,5,True,19.092
8,4,14,6,True,18.864
8,4,14,7,True,18.464
8,4,14,8,True,17.58
8,4,15,1,False,31.916
8,4,15,2,,
8,4,15,3,True,121.44
8,4,15,4,True,21.356
8,4,15,5,True,19.468
8,4,15,6,True,21.008
8,4,15,7,True,19.796
8,4,15,8,True,19.54
8,4,16,1,False,23.148
8,4,16,2,,
8,4,16,3,True,116.196
8,4,16,4,True,20.508
8,4,16,5,True,20.516
8,4,16,6,True,20.384
8,4,16,7,True,20.032
8,4,16,8,True,21.344
8,5,7,1,False,11.06
8,5,7,2,False,18.84
8,5,7,3,,
8,5,7,4,,
8,5,7,5,,
8,5,7,6,,
8,5,7,7,,
8,5,7,8,,
8,5,8,1,False,14.756
8,5,8,2,False,109.076
8,5,8,3,,
8,5,8,4,,
8,5,8,5,,
8,5,8,6,,
8,5,8,7,,
8,5,8,8,,
8,5,9,1,False,12.884
8,5,9,2,False,972.548
8,5,9,3,,
8,5,9,4,,
8,5,9,5,True,13.828
8,5,9,6,True,14.696
8,5,9,7,True,13.88
8,5,9,8,True,13.748
8,5,10,1,False,12.788
8,5,10,2,,
8,5,10,3,,
8,5,10,4,,
8,5,10,5,True,15.396
8,5,10,6,True,16.176
8,5,10,7,True,18.332
8,5,10,8,True,16.66
8,5,11,1,False,14.34
8,5,11,2,,
8,5,11,3,,
8,5,11,4,,
8,5,11,5,True,14.084
8,5,11,6,True,16.588
8,5,11,7,True,14.92
8,5,11,8,True,16.14
8,5,12,1,False,15.272
8,5,12,2,,
8,5,12,3,,
8,5,12,4,,
8,5,12,5,True,24.036
8,5,12,6,True,15.636
8,5,12,7,True,17.876
8,5,12,8,True,17.564
8,5,13,1,False,16.14
8,5,13,2,,
8,5,13,3,,
8,5,13,4,,
8,5,13,5,True,16.26
8,5,13,6,True,22.168
8,5,13,7,True,19.732
8,5,13,8,True,19.46
8,5,14,1,False,18.984
8,5,14,2,,
8,5,14,3,,
8,5,14,4,,
8,5,14,5,True,19.324
8,5,14,6,True,19.012
8,5,14,7,True,22.208
8,5,14,8,True,25.652
8,5,15,1,False,19.5
8,5,15,2,,
8,5,15,3,,
8,5,15,4,,
8,5,15,5,True,22.888
8,5,15,6,True,22.172
8,5,15,7,True,26.984
8,5,15,8,True,20.832
8,5,16,1,False,21.884
8,5,16,2,,
8,5,16,3,,
8,5,16,4,True,625.596
8,5,16,5,True,24.688
8,5,16,6,True,24.72
8,5,16,7,True,22.8
8,5,16,8,True,23.744
8,6,7,1,False,10.688
8,6,7,2,False,33.528
8,6,7,3,False,256.16
8,6,7,4,False,318.284
8,6,7,5,False,479.036
8,6,7,6,False,466.14
8,6,7,7,False,417.996
8,6,7,8,False,391.768
8,6,8,1,False,11.636
8,6,8,2,False,66.556
8,6,8,3,,
8,6,8,4,,
8,6,8,5,,
8,6,8,6,,
8,6,8,7,,
8,6,8,8,,
8,6,9,1,False,12.956
8,6,9,2,False,527.472
8,6,9,3,,
8,6,9,4,,
8,6,9,5,,
8,6,9,6,,
8,6,9,7,,
8,6,9,8,,
8,6,10,1,False,63.584
8,6,10,2,,
8,6,10,3,,
8,6,10,4,,
8,6,10,5,True,21.012
8,6,10,6,True,16.856
8,6,10,7,True,19.812
8,6,10,8,True,31.336
8,6,11,1,False,14.536
8,6,11,2,,
8,6,11,3,,
8,6,11,4,,
8,6,11,5,True,23.44
8,6,11,6,True,23.436
8,6,11,7,True,17.28
8,6,11,8,True,19.428
8,6,12,1,False,23.26
8,6,12,2,,
8,6,12,3,,
8,6,12,4,,
8,6,12,5,True,29.5
8,6,12,6,True,20.476
8,6,12,7,True,16.572
8,6,12,8,True,19.876
8,6,13,1,False,15.824
8,6,13,2,,
8,6,13,3,,
8,6,13,4,,
8,6,13,5,True,32.664
8,6,13,6,True,19.692
8,6,13,7,True,18.692
8,6,13,8,True,18.196
8,6,14,1,False,18.676
8,6,14,2,,
8,6,14,3,,
8,6,14,4,,
8,6,14,5,True,29.72
8,6,14,6,True,22.164
8,6,14,7,True,21.652
8,6,14,8,True,26.688
8,6,15,1,False,21.116
8,6,15,2,,
8,6,15,3,,
8,6,15,4,,
8,6,15,5,True,29.348
8,6,15,6,True,22.82
8,6,15,7,True,33.024
8,6,15,8,True,23.056
8,6,16,1,False,27.12
8,6,16,2,,
8,6,16,3,,
8,6,16,4,,
8,6,16,5,True,39.192
8,6,16,6,True,21.448
8,6,16,7,True,23.112
8,6,16,8,True,27.112
8,7,7,1,False,12.236
8,7,7,2,False,30.932
8,7,7,3,False,362.256
8,7,7,4,False,344.792
8,7,7,5,False,445.36
8,7,7,6,False,382.96
8,7,7,7,False,402.324
8,7,7,8,False,394.008
8,7,8,1,False,15.66
8,7,8,2,False,85.816
8,7,8,3,,
8,7,8,4,,
8,7,8,5,,
8,7,8,6,,
8,7,8,7,,
8,7,8,8,,
8,7,9,1,False,13.452
8,7,9,2,False,582.524
8,7,9,3,,
8,7,9,4,,
8,7,9,5,,
8,7,9,6,,
8,7,9,7,,
8,7,9,8,,
8,7,10,1,False,14.5
8,7,10,2,,
8,7,10,3,,
8,7,10,4,,
8,7,10,5,,
8,7,10,6,,
8,7,10,7,,
8,7,10,8,,
8,7,11,1,False,16.816
8,7,11,2,,
8,7,11,3,,
8,7,11,4,,
8,7,11,5,,
8,7,11,6,True,34.924
8,7,11,7,True,47.584
8,7,11,8,True,20.712
8,7,12,1,False,15.54
8,7,12,2,,
8,7,12,3,,
8,7,12,4,,
8,7,12,5,,
8,7,12,6,True,29.596
8,7,12,7,True,25.028
8,7,12,8,True,36.104
8,7,13,1,False,16.788
8,7,13,2,,
8,7,13,3,,
8,7,13,4,,
8,7,13,5,,
8,7,13,6,True,53.628
8,7,13,7,True,23.956
8,7,13,8,True,37.164
8,7,14,1,False,20.232
8,7,14,2,,
8,7,14,3,,
8,7,14,4,,
8,7,14,5,,
8,7,14,6,True,36.652
8,7,14,7,True,24.24
8,7,14,8,True,44.292
8,7,15,1,False,26.048
8,7,15,2,,
8,7,15,3,,
8,7,15,4,,
8,7,15,5,,
8,7,15,6,True,25.212
8,7,15,7,True,25.436
8,7,15,8,True,27.912
8,7,16,1,False,26.988
8,7,16,2,,
8,7,16,3,,
8,7,16,4,,
8,7,16,5,,
8,7,16,6,True,26.444
8,7,16,7,True,33.024
8,7,16,8,True,31.872
8,8,7,1,False,12.824
8,8,7,2,False,30.728
8,8,7,3,False,342.1
8,8,7,4,False,338.972
8,8,7,5,False,491.432
8,8,7,6,False,470.576
8,8,7,7,False,496.816
8,8,7,8,False,387.776
8,8,8,1,False,12.136
8,8,8,2,False,187.256
8,8,8,3,,
8,8,8,4,,
8,8,8,5,,
8,8,8,6,,
8,8,8,7,,
8,8,8,8,,
8,8,9,1,False,13.136
8,8,9,2,,
8,8,9,3,,
8,8,9,4,,
8,8,9,5,,
8,8,9,6,,
8,8,9,7,,
8,8,9,8,,
8,8,10,1,False,41.316
8,8,10,2,,
8,8,10,3,,
8,8,10,4,,
8,8,10,5,,
8,8,10,6,,
8,8,10,7,,
8,8,10,8,,
8,8,11,1,False,55.692
8,8,11,2,,
8,8,11,3,,
8,8,11,4,,
8,8,11,5,,
8,8,11,6,,
8,8,11,7,,
8,8,11,8,,
8,8,12,1,False,17.244
8,8,12,2,,
8,8,12,3,,
8,8,12,4,,
8,8,12,5,,
8,8,12,6,True,79.82
8,8,12,7,True,20.828
8,8,12,8,True,45.096
8,8,13,1,False,17.488
8,8,13,2,,
8,8,13,3,,
8,8,13,4,,
8,8,13,5,,
8,8,13,6,True,277.608
8,8,13,7,True,78.008
8,8,13,8,True,269.22
8,8,14,1,False,24.904
8,8,14,2,,
8,8,14,3,,
8,8,14,4,,
8,8,14,5,,
8,8,14,6,True,51.816
8,8,14,7,True,118.512
8,8,14,8,True,138.668
8,8,15,1,False,24.232
8,8,15,2,,
8,8,15,3,,
8,8,15,4,,
8,8,15,5,,
8,8,15,6,True,44.24
8,8,15,7,True,247.172
8,8,15,8,True,132.048
8,8,16,1,False,28.236
8,8,16,2,,
8,8,16,3,,
8,8,16,4,,
8,8,16,5,,
8,8,16,6,True,95.184
8,8,16,7,True,107.092
8,8,16,8,True,41.024
9,1,8,1,,
9,1,8,2,,
9,1,8,3,,
9,1,8,4,,
9,1,8,5,,
9,1,8,6,,
9,1,8,7,,
9,1,8,8,,
9,1,8,9,,
9,1,9,1,,
9,1,9,2,,
9,1,9,3,,
9,1,9,4,,
9,1,9,5,True,37.84
9,1,9,6,True,37.6
9,1,9,7,True,46.044
9,1,9,8,True,37.684
9,1,9,9,True,35.24
9,1,10,1,,
9,1,10,2,True,77.832
9,1,10,3,True,43.088
9,1,10,4,True,38.46
9,1,10,5,True,42.024
9,1,10,6,True,40.68
9,1,10,7,True,39.7
9,1,10,8,True,38.356
9,1,10,9,True,41.372
9,1,11,1,,
9,1,11,2,True,55.1
9,1,11,3,True,41.54
9,1,11,4,True,39.98
9,1,11,5,True,38.744
9,1,11,6,True,37.752
9,1,11,7,True,42.244
9,1,11,8,True,37.52
9,1,11,9,True,41.804
9,1,12,1,True,177.476
9,1,12,2,True,36.196
9,1,12,3,True,45.388
9,1,12,4,True,53.564
9,1,12,5,True,39.22
9,1,12,6,True,44.268
9,1,12,7,True,38.456
9,1,12,8,True,37.168
9,1,12,9,True,48.26
9,1,13,1,True,44.9
9,1,13,2,True,46.936
9,1,13,3,True,49.936
9,1,13,4,True,38.62
9,1,13,5,True,39.504
9,1,13,6,True,39.592
9,1,13,7,True,43.516
9,1,13,8,True,41.072
9,1,13,9,True,44.596
9,1,14,1,True,72.184
9,1,14,2,True,53.564
9,1,14,3,True,45.708
9,1,14,4,True,56.044
9,1,14,5,True,44.016
9,1,14,6,True,42.292
9,1,14,7,True,43.64
9,1,14,8,True,45.832
9,1,14,9,True,42.748
9,1,15,1,True,141.14
9,1,15,2,True,45.772
9,1,15,3,True,49.46
9,1,15,4,True,61.504
9,1,15,5,True,43.964
9,1,15,6,True,49.068
9,1,15,7,True,46.568
9,1,15,8,True,45.004
9,1,15,9,True,41.768
9,1,16,1,True,78.288
9,1,16,2,True,81.924
9,1,16,3,True,54.912
9,1,16,4,True,43.984
9,1,16,5,True,42.412
9,1,16,6,True,49.008
9,1,16,7,True,44.104
9,1,16,8,True,46.22
9,1,16,9,True,42.996
9,1,17,1,True,152.624
9,1,17,2,True,57.9
9,1,17,3,True,72.304
9,1,17,4,True,47.48
9,1,17,5,True,53.756
9,1,17,6,True,50.588
9,1,17,7,True,49.352
9,1,17,8,True,44.932
9,1,17,9,True,50.16
9,1,18,1,True,125.344
9,1,18,2,True,47.176
9,1,18,3,True,53.772
9,1,18,4,True,49.684
9,1,18,5,True,55.652
9,1,18,6,True,55.864
9,1,18,7,True,44.516
9,1,18,8,True,53.068
9,1,18,9,True,46.956
9,2,8,1,,
9,2,8,2,,
9,2,8,3,,
9,2,8,4,,
9,2,8,5,,
9,2,8,6,,
9,2,8,7,,
9,2,8,8,,
9,2,8,9,,
9,2,9,1,,
9,2,9,2,,
9,2,9,3,,
9,2,9,4,,
9,2,9,5,True,41.912
9,2,9,6,True,44.584
9,2,9,7,True,44.54
9,2,9,8,True,43.196
9,2,9,9,True,40.76
9,2,10,1,,
9,2,10,2,,
9,2,10,3,,
9,2,10,4,,
9,2,10,5,True,46.608
9,2,10,6,True,46.484
9,2,10,7,True,46.908
9,2,10,8,True,50.264
9,2,10,9,True,49.72
9,2,11,1,,
9,2,11,2,,
9,2,11,3,True,61.536
9,2,11,4,True,50.0
9,2,11,5,True,44.4
9,2,11,6,True,48.344
9,2,11,7,True,50.652
9,2,11,8,True,48.06
9,2,11,9,True,49.956
9,2,12,1,,
9,2,12,2,,
9,2,12,3,True,60.944
9,2,12,4,True,88.904
9,2,12,5,True,53.06
9,2,12,6,True,47.272
9,2,12,7,True,47.488
9,2,12,8,True,45.864
9,2,12,9,True,49.644
9,2,13,1,,
9,2,13,2,,
9,2,13,3,True,58.968
9,2,13,4,True,58.064
9,2,13,5,True,50.192
9,2,13,6,True,52.276
9,2,13,7,True,54.02
9,2,13,8,True,53.94
9,2,13,9,True,47.316
9,2,14,1,,
9,2,14,2,True,128.552
9,2,14,3,True,103.552
9,2,14,4,True,87.868
9,2,14,5,True,55.168
9,2,14,6,True,55.692
9,2,14,7,True,50.212
9,2,14,8,True,48.468
9,2,14,9,True,67.376
9,2,15,1,,
9,2,15,2,True,148.82
9,2,15,3,True,62.624
9,2,15,4,True,63.324
9,2,15,5,True,54.544
9,2,15,6,True,55.688
9,2,15,7,True,53.14
9,2,15,8,True,62.712
9,2,15,9,True,51.408
9,2,16,1,,
9,2,16,2,True,149.916
9,2,16,3,True,82.192
9,2,16,4,True,55.312
9,2,16,5,True,54.864
9,2,16,6,True,50.76
9,2,16,7,True,56.784
9,2,16,8,True,57.54
9,2,16,9,True,53.6
9,2,17,1,,
9,2,17,2,True,259.28
9,2,17,3,True,65.272
9,2,17,4,True,66.812
9,2,17,5,True,58.12
9,2,17,6,True,54.176
9,2,17,7,True,58.868
9,2,17,8,True,58.448
9,2,17,9,True,56.884
9,2,18,1,,
9,2,18,2,True,781.048
9,2,18,3,True,59.08
9,2,18,4,True,88.272
9,2,18,5,True,53.692
9,2,18,6,True,51.744
9,2,18,7,True,50.664
9,2,18,8,True,53.892
9,2,18,9,True,59.904
9,3,8,1,False,171.668
9,3,8,2,,
9,3,8,3,,
9,3,8,4,,
9,3,8,5,,
9,3,8,6,,
9,3,8,7,,
9,3,8,8,,
9,3,8,9,,
9,3,9,1,,
9,3,9,2,,
9,3,9,3,,
9,3,9,4,,
9,3,9,5,True,48.932
9,3,9,6,True,41.012
9,3,9,7,True,42.42
9,3,9,8,True,41.612
9,3,9,9,True,55.056
9,3,10,1,,
9,3,10,2,,
9,3,10,3,,
9,3,10,4,,
9,3,10,5,True,48.476
9,3,10,6,True,55.08
9,3,10,7,True,48.144
9,3,10,8,True,50.124
9,3,10,9,True,45.52
9,3,11,1,,
9,3,11,2,,
9,3,11,3,,
9,3,11,4,,
9,3,11,5,True,44.636
9,3,11,6,True,52.928
9,3,11,7,True,45.548
9,3,11,8,True,59.584
9,3,11,9,True,53.952
9,3,12,1,,
9,3,12,2,,
9,3,12,3,True,350.68
9,3,12,4,True,86.104
9,3,12,5,True,55.364
9,3,12,6,True,59.856
9,3,12,7,True,56.384
9,3,12,8,True,49.568
9,3,12,9,True,49.456
9,3,13,1,,
9,3,13,2,,
9,3,13,3,True,249.728
9,3,13,4,True,147.816
9,3,13,5,True,54.66
9,3,13,6,True,63.276
9,3,13,7,True,58.612
9,3,13,8,True,47.384
9,3,13,9,True,51.044
9,3,14,1,,
9,3,14,2,,
9,3,14,3,True,66.86
9,3,14,4,True,146.52
9,3,14,5,True,58.036
9,3,14,6,True,57.9
9,3,14,7,True,49.768
9,3,14,8,True,48.808
9,3,14,9,True,50.364
9,3,15,1,,
9,3,15,2,,
9,3,15,3,True,386.72
9,3,15,4,True,92.94
9,3,15,5,True,87.924
9,3,15,6,True,61.008
9,3,15,7,True,60.58
9,3,15,8,True,57.556
9,3,15,9,True,46.024
9,3,16,1,,
9,3,16,2,,
9,3,16,3,True,207.308
9,3,16,4,True,154.876
9,3,16,5,True,49.424
9,3,16,6,True,54.352
9,3,16,7,True,103.592
9,3,16,8,True,51.728
9,3,16,9,True,56.436
9,3,17,1,,
9,3,17,2,,
9,3,17,3,True,288.564
9,3,17,4,True,107.748
9,3,17,5,True,69.572
9,3,17,6,True,63.944
9,3,17,7,True,65.252
9,3,17,8,True,58.552
9,3,17,9,True,59.748
9,3,18,1,,
9,3,18,2,,
9,3,18,3,True,287.412
9,3,18,4,True,82.904
9,3,18,5,True,81.028
9,3,18,6,True,74.352
9,3,18,7,True,67.992
9,3,18,8,True,62.82
9,3,18,9,True,62.212
9,4,8,1,False,45.416
9,4,8,2,,
9,4,8,3,,
9,4,8,4,,
9,4,8,5,,
9,4,8,6,,
9,4,8,7,,
9,4,8,8,,
9,4,8,9,,
9,4,9,1,False,60.9
9,4,9,2,,
9,4,9,3,,
9,4,9,4,,
9,4,9,5,True,53.0
9,4,9,6,True,45.768
9,4,9,7,True,50.224
9,4,9,8,True,59.304
9,4,9,9,True,59.26
9,4,10,1,False,233.328
9,4,10,2,,
9,4,10,3,,
9,4,10,4,,
9,4,10,5,True,52.636
9,4,10,6,True,50.488
9,4,10,7,True,57.472
9,4,10,8,True,55.364
9,4,10,9,True,52.436
9,4,11,1,False,299.692
9,4,11,2,,
9,4,11,3,,
9,4,11,4,,
9,4,11,5,True,71.412
9,4,11,6,True,52.276
9,4,11,7,True,52.828
9,4,11,8,True,56.16
9,4,11,9,True,52.624
9,4,12,1,False,58.676
9,4,12,2,,
9,4,12,3,,
9,4,12,4,,
9,4,12,5,True,56.856
9,4,12,6,True,62.104
9,4,12,7,True,61.608
9,4,12,8,True,61.564
9,4,12,9,True,50.744
9,4,13,1,False,59.056
9,4,13,2,,
9,4,13,3,,
9,4,13,4,True,284.02
9,4,13,5,True,53.04
9,4,13,6,True,50.504
9,4,13,7,True,53.328
9,4,13,8,True,56.124
9,4,13,9,True,58.044
9,4,14,1,False,48.436
9,4,14,2,,
9,4,14,3,,
9,4,14,4,True,377.436
9,4,14,5,True,63.404
9,4,14,6,True,54.132
9,4,14,7,True,54.888
9,4,14,8,True,54.532
9,4,14,9,True,53.052
9,4,15,1,False,59.372
9,4,15,2,,
9,4,15,3,,
9,4,15,4,True,459.492
9,4,15,5,True,56.284
9,4,15,6,True,59.084
9,4,15,7,True,65.108
9,4,15,8,True,56.24
9,4,15,9,True,58.576
9,4,16,1,False,161.924
9,4,16,2,,
9,4,16,3,,
9,4,16,4,True,72.588
9,4,16,5,True,83.4
9,4,16,6,True,56.052
9,4,16,7,True,57.296
9,4,16,8,True,59.564
9,4,16,9,True,53.448
9,4,17,1,False,75.768
9,4,17,2,,
9,4,17,3,,
9,4,17,4,True,857.78
9,4,17,5,True,67.716
9,4,17,6,True,62.732
9,4,17,7,True,65.86
9,4,17,8,True,67.976
9,4,17,9,True,73.652
9,4,18,1,,
9,4,18,2,,
9,4,18,3,,
9,4,18,4,True,101.972
9,4,18,5,True,67.308
9,4,18,6,True,66.156
9,4,18,7,True,64.172
9,4,18,8,True,66.14
9,4,18,9,True,58.036
9,5,8,1,False,46.496
9,5,8,2,False,197.244
9,5,8,3,,
9,5,8,4,,
9,5,8,5,,
9,5,8,6,,
9,5,8,7,,
9,5,8,8,,
9,5,8,9,,
9,5,9,1,False,45.952
9,5,9,2,False,958.004
9,5,9,3,,
9,5,9,4,,
9,5,9,5,,
9,5,9,6,,
9,5,9,7,,
9,5,9,8,,
9,5,9,9,,
9,5,10,1,False,45.368
9,5,10,2,,
9,5,10,3,,
9,5,10,4,,
9,5,10,5,True,61.332
9,5,10,6,True,47.328
9,5,10,7,True,48.328
9,5,10,8,True,55.404
9,5,10,9,True,57.86
9,5,11,1,False,48.16
9,5,11,2,,
9,5,11,3,,
9,5,11,4,,
9,5,11,5,True,76.8
9,5,11,6,True,51.448
9,5,11,7,True,54.804
9,5,11,8,True,58.764
9,5,11,9,True,53.792
9,5,12,1,False,50.888
9,5,12,2,,
9,5,12,3,,
9,5,12,4,,
9,5,12,5,True,89.312
9,5,12,6,True,56.72
9,5,12,7,True,49.944
9,5,12,8,True,51.428
9,5,12,9,True,58.296
9,5,13,1,False,149.116
9,5,13,2,,
9,5,13,3,,
9,5,13,4,,
9,5,13,5,True,65.768
9,5,13,6,True,54.748
9,5,13,7,True,61.816
9,5,13,8,True,52.836
9,5,13,9,True,55.504
9,5,14,1,False,52.052
9,5,14,2,,
9,5,14,3,,
9,5,14,4,,
9,5,14,5,True,55.772
9,5,14,6,True,58.956
9,5,14,7,True,69.064
9,5,14,8,True,63.064
9,5,14,9,True,58.756
9,5,15,1,False,54.716
9,5,15,2,,
9,5,15,3,,
9,5,15,4,,
9,5,15,5,True,60.992
9,5,15,6,True,63.2
9,5,15,7,True,52.556
9,5,15,8,True,62.36
9,5,15,9,True,59.848
9,5,16,1,False,55.348
9,5,16,2,,
9,5,16,3,,
9,5,16,4,,
9,5,16,5,True,69.272
9,5,16,6,True,68.436
9,5,16,7,True,61.752
9,5,16,8,True,83.992
9,5,16,9,True,59.928
9,5,17,1,False,562.936
9,5,17,2,,
9,5,17,3,,
9,5,17,4,,
9,5,17,5,True,74.88
9,5,17,6,True,62.732
9,5,17,7,True,77.252
9,5,17,8,True,66.94
9,5,17,9,True,63.96
9,5,18,1,False,80.472
9,5,18,2,,
9,5,18,3,,
9,5,18,4,,
9,5,18,5,True,146.468
9,5,18,6,True,75.86
9,5,18,7,True,73.012
9,5,18,8,True,76.828
9,5,18,9,True,80.356
9,6,8,1,False,43.564
9,6,8,2,False,97.536
9,6,8,3,,
9,6,8,4,,
9,6,8,5,,
9,6,8,6,,
9,6,8,7,,
9,6,8,8,,
9,6,8,9,,
9,6,9,1,False,58.936
9,6,9,2,False,503.116
9,6,9,3,,
9,6,9,4,,
9,6,9,5,,
9,6,9,6,,
9,6,9,7,,
9,6,9,8,,
9,6,9,9,,
9,6,10,1,False,81.896
9,6,10,2,,
9,6,10,3,,
9,6,10,4,,
9,6,10,5,,
9,6,10,6,,
9,6,10,7,,
9,6,10,8,,
9,6,10,9,,
9,6,11,1,False,51.656
9,6,11,2,,
9,6,11,3,,
9,6,11,4,,
9,6,11,5,,
9,6,11,6,True,81.888
9,6,11,7,True,48.348
9,6,11,8,True,49.204
9,6,11,9,True,67.22
9,6,12,1,False,55.82
9,6,12,2,,
9,6,12,3,,
9,6,12,4,,
9,6,12,5,,
9,6,12,6,True,94.024
9,6,12,7,True,55.492
9,6,12,8,True,64.464
9,6,12,9,True,52.908
9,6,13,1,False,93.82
9,6,13,2,,
9,6,13,3,,
9,6,13,4,,
9,6,13,5,,
9,6,13,6,True,104.856
9,6,13,7,True,58.512
9,6,13,8,True,69.964
9,6,13,9,True,71.748
9,6,14,1,False,55.044
9,6,14,2,,
9,6,14,3,,
9,6,14,4,,
9,6,14,5,,
9,6,14,6,True,96.148
9,6,14,7,True,56.292
9,6,14,8,True,66.612
9,6,14,9,True,88.42
9,6,15,1,False,61.832
9,6,15,2,,
9,6,15,3,,
9,6,15,4,,
9,6,15,5,,
9,6,15,6,True,72.288
9,6,15,7,True,75.584
9,6,15,8,True,64.016
9,6,15,9,True,78.904
9,6,16,1,False,63.384
9,6,16,2,,
9,6,16,3,,
9,6,16,4,,
9,6,16,5,,
9,6,16,6,True,97.932
9,6,16,7,True,66.868
9,6,16,8,True,73.94
9,6,16,9,True,79.8
9,6,17,1,False,78.216
9,6,17,2,,
9,6,17,3,,
9,6,17,4,,
9,6,17,5,,
9,6,17,6,True,109.488
9,6,17,7,True,62.328
9,6,17,8,True,81.336
9,6,17,9,True,71.568
9,6,18,1,False,94.04
9,6,18,2,,
9,6,18,3,,
9,6,18,4,,
9,6,18,5,,
9,6,18,6,True,78.436
9,6,18,7,True,82.2
9,6,18,8,True,106.884
9,6,18,9,True,112.308
9,7,8,1,False,51.232
9,7,8,2,False,149.144
9,7,8,3,,
9,7,8,4,,
9,7,8,5,,
9,7,8,6,,
9,7,8,7,,
9,7,8,8,,
9,7,8,9,,
9,7,9,1,False,52.344
9,7,9,2,False,998.792
9,7,9,3,,
9,7,9,4,,
9,7,9,5,,
9,7,9,6,,
9,7,9,7,,
9,7,9,8,,
9,7,9,9,,
9,7,10,1,False,47.372
9,7,10,2,,
9,7,10,3,,
9,7,10,4,,
9,7,10,5,,
9,7,10,6,,
9,7,10,7,,
9,7,10,8,,
9,7,10,9,,
9,7,11,1,False,46.548
9,7,11,2,,
9,7,11,3,,
9,7,11,4,,
9,7,11,5,,
9,7,11,6,,
9,7,11,7,,
9,7,11,8,,
9,7,11,9,,
9,7,12,1,False,47.072
9,7,12,2,,
9,7,12,3,,
9,7,12,4,,
9,7,12,5,,
9,7,12,6,True,119.344
9,7,12,7,True,80.944
9,7,12,8,True,81.9
9,7,12,9,True,67.408
9,7,13,1,False,53.7
9,7,13,2,,
9,7,13,3,,
9,7,13,4,,
9,7,13,5,,
9,7,13,6,True,80.952
9,7,13,7,True,145.108
9,7,13,8,True,75.124
9,7,13,9,True,78.236
9,7,14,1,False,116.58
9,7,14,2,,
9,7,14,3,,
9,7,14,4,,
9,7,14,5,,
9,7,14,6,True,65.68
9,7,14,7,True,79.348
9,7,14,8,True,120.208
9,7,14,9,True,125.956
9,7,15,1,False,73.996
9,7,15,2,,
9,7,15,3,,
9,7,15,4,,
9,7,15,5,,
9,7,15,6,True,162.528
9,7,15,7,True,109.508
9,7,15,8,True,73.444
9,7,15,9,True,73.464
9,7,16,1,False,64.888
9,7,16,2,,
9,7,16,3,,
9,7,16,4,,
9,7,16,5,,
9,7,16,6,True,77.136
9,7,16,7,True,97.452
9,7,16,8,True,71.112
9,7,16,9,True,105.292
9,7,17,1,False,408.076
9,7,17,2,,
9,7,17,3,,
9,7,17,4,,
9,7,17,5,,
9,7,17,6,True,126.152
9,7,17,7,True,100.472
9,7,17,8,True,85.184
9,7,17,9,True,142.564
9,7,18,1,False,67.172
9,7,18,2,,
9,7,18,3,,
9,7,18,4,,
9,7,18,5,,
9,7,18,6,True,199.744
9,7,18,7,True,110.216
9,7,18,8,True,108.284
9,7,18,9,True,159.848
9,8,8,1,False,45.096
9,8,8,2,False,135.1
9,8,8,3,,
9,8,8,4,,
9,8,8,5,,
9,8,8,6,,
9,8,8,7,,
9,8,8,8,,
9,8,8,9,,
9,8,9,1,False,49.424
9,8,9,2,False,685.06
9,8,9,3,,
9,8,9,4,,
9,8,9,5,,
9,8,9,6,,
9,8,9,7,,
9,8,9,8,,
9,8,9,9,,
9,8,10,1,False,49.508
9,8,10,2,,
9,8,10,3,,
9,8,10,4,,
9,8,10,5,,
9,8,10,6,,
9,8,10,7,,
9,8,10,8,,
9,8,10,9,,
9,8,11,1,False,48.152
9,8,11,2,,
9,8,11,3,,
9,8,11,4,,
9,8,11,5,,
9,8,11,6,,
9,8,11,7,,
9,8,11,8,,
9,8,11,9,,
9,8,12,1,False,52.196
9,8,12,2,,
9,8,12,3,,
9,8,12,4,,
9,8,12,5,,
9,8,12,6,,
9,8,12,7,,
9,8,12,8,,
9,8,12,9,,
9,8,13,1,False,131.04
9,8,13,2,,
9,8,13,3,,
9,8,13,4,,
9,8,13,5,,
9,8,13,6,,
9,8,13,7,True,147.944
9,8,13,8,True,185.352
9,8,13,9,True,88.988
9,8,14,1,False,57.752
9,8,14,2,,
9,8,14,3,,
9,8,14,4,,
9,8,14,5,,
9,8,14,6,,
9,8,14,7,True,161.56
9,8,14,8,True,654.964
9,8,14,9,True,89.744
9,8,15,1,False,280.62
9,8,15,2,,
9,8,15,3,,
9,8,15,4,,
9,8,15,5,,
9,8,15,6,,
9,8,15,7,True,96.332
9,8,15,8,True,144.32
9,8,15,9,True,170.516
9,8,16,1,False,81.084
9,8,16,2,,
9,8,16,3,,
9,8,16,4,,
9,8,16,5,,
9,8,16,6,,
9,8,16,7,True,185.344
9,8,16,8,True,205.028
9,8,16,9,True,130.488
9,8,17,1,False,82.564
9,8,17,2,,
9,8,17,3,,
9,8,17,4,,
9,8,17,5,,
9,8,17,6,,
9,8,17,7,True,267.552
9,8,17,8,True,138.488
9,8,17,9,True,335.896
9,8,18,1,False,111.312
9,8,18,2,,
9,8,18,3,,
9,8,18,4,,
9,8,18,5,,
9,8,18,6,,
9,8,18,7,True,472.056
9,8,18,8,True,226.956
9,8,18,9,True,175.988
9,9,8,1,False,61.056
9,9,8,2,False,93.868
9,9,8,3,,
9,9,8,4,,
9,9,8,5,,
9,9,8,6,,
9,9,8,7,,
9,9,8,8,,
9,9,8,9,,
9,9,9,1,False,56.608
9,9,9,2,,
9,9,9,3,,
9,9,9,4,,
9,9,9,5,,
9,9,9,6,,
9,9,9,7,,
9,9,9,8,,
9,9,9,9,,
9,9,10,1,False,367.248
9,9,10,2,,
9,9,10,3,,
9,9,10,4,,
9,9,10,5,,
9,9,10,6,,
9,9,10,7,,
9,9,10,8,,
9,9,10,9,,
9,9,11,1,False,163.264
9,9,11,2,,
9,9,11,3,,
9,9,11,4,,
9,9,11,5,,
9,9,11,6,,
9,9,11,7,,
9,9,11,8,,
9,9,11,9,,
9,9,12,1,False,103.288
9,9,12,2,,
9,9,12,3,,
9,9,12,4,,
9,9,12,5,,
9,9,12,6,,
9,9,12,7,,
9,9,12,8,,
9,9,12,9,,
9,9,13,1,False,59.096
9,9,13,2,,
9,9,13,3,,
9,9,13,4,,
9,9,13,5,,
9,9,13,6,,
9,9,13,7,,
9,9,13,8,,
9,9,13,9,,
9,9,14,1,False,58.468
9,9,14,2,,
9,9,14,3,,
9,9,14,4,,
9,9,14,5,,
9,9,14,6,,
9,9,14,7,,
9,9,14,8,,
9,9,14,9,True,540.764
9,9,15,1,False,98.192
9,9,15,2,,
9,9,15,3,,
9,9,15,4,,
9,9,15,5,,
9,9,15,6,,
9,9,15,7,True,126.66
9,9,15,8,,
9,9,15,9,True,319.768
9,9,16,1,False,464.564
9,9,16,2,,
9,9,16,3,,
9,9,16,4,,
9,9,16,5,,
9,9,16,6,,
9,9,16,7,True,346.156
9,9,16,8,True,118.4
9,9,16,9,True,124.356
9,9,17,1,False,69.416
9,9,17,2,,
9,9,17,3,,
9,9,17,4,,
9,9,17,5,,
9,9,17,6,,
9,9,17,7,True,345.912
9,9,17,8,True,228.32
9,9,17,9,True,154.72
9,9,18,1,False,90.576
9,9,18,2,,
9,9,18,3,,
9,9,18,4,,
9,9,18,5,,
9,9,18,6,,
9,9,18,7,True,496.032
9,9,18,8,True,240.112
9,9,18,9,True,109.436
10,1,9,1,,
10,1,9,2,,
10,1,9,3,,
10,1,9,4,,
10,1,9,5,,
10,1,9,6,,
10,1,9,7,,
10,1,9,8,,
10,1,9,9,,
10,1,9,10,,
10,1,10,1,,
10,1,10,2,,
10,1,10,3,,
10,1,10,4,,
10,1,10,5,True,136.208
10,1,10,6,True,208.152
10,1,10,7,True,132.464
10,1,10,8,True,142.856
10,1,10,9,True,137.736
10,1,10,10,True,129.872
10,1,11,1,,
10,1,11,2,,
10,1,11,3,True,139.328
10,1,11,4,True,265.04
10,1,11,5,True,159.7
10,1,11,6,True,144.068
10,1,11,7,True,143.256
10,1,11,8,True,192.128
10,1,11,9,True,140.92
10,1,11,10,True,139.444
10,1,12,1,,
10,1,12,2,True,207.984
10,1,12,3,True,230.228
10,1,12,4,True,148.532
10,1,12,5,True,152.18
10,1,12,6,True,149.828
10,1,12,7,True,145.92
10,1,12,8,True,258.404
10,1,12,9,True,153.904
10,1,12,10,True,167.152
10,1,13,1,,
10,1,13,2,True,207.664
10,1,13,3,True,138.344
10,1,13,4,True,684.388
10,1,13,5,True,166.528
10,1,13,6,True,140.324
10,1,13,7,True,149.268
10,1,13,8,True,142.208
10,1,13,9,True,132.952
10,1,13,10,True,153.656
10,1,14,1,True,193.98
10,1,14,2,True,247.216
10,1,14,3,True,147.284
10,1,14,4,True,196.672
10,1,14,5,True,137.284
10,1,14,6,True,243.104
10,1,14,7,True,135.94
10,1,14,8,True,137.96
10,1,14,9,True,145.856
10,1,14,10,True,148.396
10,1,15,1,True,279.988
10,1,15,2,True,168.564
10,1,15,3,True,136.96
10,1,15,4,True,136.964
10,1,15,5,True,144.24
10,1,15,6,True,244.252
10,1,15,7,True,140.68
10,1,15,8,True,144.808
10,1,15,9,True,354.272
10,1,15,10,True,143.8
10,1,16,1,True,263.532
10,1,16,2,True,159.48
10,1,16,3,True,158.544
10,1,16,4,True,693.696
10,1,16,5,True,160.688
10,1,16,6,True,159.144
10,1,16,7,True,142.248
10,1,16,8,True,153.304
10,1,16,9,True,163.512
10,1,16,10,True,147.032
10,1,17,1,True,769.744
10,1,17,2,True,191.824
10,1,17,3,True,176.348
10,1,17,4,True,147.572
10,1,17,5,True,165.904
10,1,17,6,True,139.792
10,1,17,7,True,150.244
10,1,17,8,True,146.764
10,1,17,9,True,152.884
10,1,17,10,True,245.456
10,1,18,1,True,296.74
10,1,18,2,True,165.096
10,1,18,3,True,150.372
10,1,18,4,True,159.768
10,1,18,5,True,185.48
10,1,18,6,True,145.86
10,1,18,7,True,155.228
10,1,18,8,True,159.732
10,1,18,9,True,152.824
10,1,18,10,True,156.02
10,1,19,1,True,302.82
10,1,19,2,True,157.896
10,1,19,3,True,192.476
10,1,19,4,True,164.448
10,1,19,5,True,147.916
10,1,19,6,True,162.996
10,1,19,7,True,162.24
10,1,19,8,True,149.524
10,1,19,9,True,163.364
10,1,19,10,True,154.844
10,1,20,1,True,517.188
10,1,20,2,True,172.468
10,1,20,3,True,221.156
10,1,20,4,True,161.732
10,1,20,5,True,162.2
10,1,20,6,True,183.364
10,1,20,7,True,156.86
10,1,20,8,True,160.46
10,1,20,9,True,187.168
10,1,20,10,True,175.236
10,2,9,1,,
10,2,9,2,,
10,2,9,3,,
10,2,9,4,,
10,2,9,5,,
10,2,9,6,,
10,2,9,7,,
10,2,9,8,,
10,2,9,9,,
10,2,9,10,,
10,2,10,1,,
10,2,10,2,,
10,2,10,3,,
10,2,10,4,,
10,2,10,5,True,158.548
10,2,10,6,True,229.504
10,2,10,7,True,161.76
10,2,10,8,True,232.68
10,2,10,9,True,171.896
10,2,10,10,True,279.8
10,2,11,1,,
10,2,11,2,,
10,2,11,3,,
10,2,11,4,,
10,2,11,5,True,174.196
10,2,11,6,True,262.02
10,2,11,7,True,183.348
10,2,11,8,True,170.56
10,2,11,9,True,179.132
10,2,11,10,True,154.58
10,2,12,1,,
10,2,12,2,,
10,2,12,3,True,210.16
10,2,12,4,True,194.36
10,2,12,5,True,174.36
10,2,12,6,True,298.912
10,2,12,7,True,181.636
10,2,12,8,True,184.528
10,2,12,9,True,288.868
10,2,12,10,True,163.396
10,2,13,1,,
10,2,13,2,,
10,2,13,3,True,265.168
10,2,13,4,True,202.228
10,2,13,5,True,166.964
10,2,13,6,True,284.704
10,2,13,7,True,169.68
10,2,13,8,True,182.576
10,2,13,9,True,175.548
10,2,13,10,True,167.748
10,2,14,1,,
10,2,14,2,,
10,2,14,3,True,193.736
10,2,14,4,True,205.164
10,2,14,5,True,202.38
10,2,14,6,True,180.152
10,2,14,7,True,168.668
10,2,14,8,True,173.94
10,2,14,9,True,163.008
10,2,14,10,True,174.06
10,2,15,1,,
10,2,15,2,,
10,2,15,3,True,265.772
10,2,15,4,True,223.82
10,2,15,5,True,191.256
10,2,15,6,True,178.412
10,2,15,7,True,175.936
10,2,15,8,True,175.832
10,2,15,9,True,169.936
10,2,15,10,True,164.376
10,2,16,1,,
10,2,16,2,,
10,2,16,3,True,211.392
10,2,16,4,True,574.172
10,2,16,5,True,186.136
10,2,16,6,True,186.46
10,2,16,7,True,193.84
10,2,16,8,True,175.54
10,2,16,9,True,172.968
10,2,16,10,True,183.876
10,2,17,1,,
10,2,17,2,,
10,2,17,3,True,280.696
10,2,17,4,True,747.936
10,2,17,5,True,181.2
10,2,17,6,True,182.768
10,2,17,7,True,191.72
10,2,17,8,True,187.292
10,2,17,9,True,188.628
10,2,17,10,True,194.568
10,2,18,1,,
10,2,18,2,True,1072.25
10,2,18,3,True,453.772
10,2,18,4,True,332.532
10,2,18,5,True,250.292
10,2,18,6,True,195.984
10,2,18,7,True,195.724
10,2,18,8,True,191.768
10,2,18,9,True,182.032
10,2,18,10,True,186.592
10,2,19,1,,
10,2,19,2,True,281.236
10,2,19,3,True,189.904
10,2,19,4,True,227.068
10,2,19,5,True,230.272
10,2,19,6,True,200.756
10,2,19,7,True,192.492
10,2,19,8,True,190.416
10,2,19,9,True,182.036
10,2,19,10,True,184.728
10,2,20,1,,
10,2,20,2,,
10,2,20,3,True,577.832
10,2,20,4,True,250.448
10,2,20,5,True,190.224
10,2,20,6,True,204.54
10,2,20,7,True,183.696
10,2,20,8,True,193.148
10,2,20,9,True,184.468
10,2,20,10,True,218.696
10,3,9,1,,
10,3,9,2,,
10,3,9,3,,
10,3,9,4,,
10,3,9,5,,
10,3,9,6,,
10,3,9,7,,
10,3,9,8,,
10,3,9,9,,
10,3,9,10,,
10,3,10,1,,
10,3,10,2,,
10,3,10,3,,
10,3,10,4,,
10,3,10,5,True,326.436
10,3,10,6,True,288.336
10,3,10,7,True,174.34
10,3,10,8,True,229.192
10,3,10,9,True,185.088
10,3,10,10,True,288.472
10,3,11,1,,
10,3,11,2,,
10,3,11,3,,
10,3,11,4,,
10,3,11,5,True,446.812
10,3,11,6,True,228.116
10,3,11,7,True,170.424
10,3,11,8,True,182.78
10,3,11,9,True,182.744
10,3,11,10,True,167.084
10,3,12,1,,
10,3,12,2,,
10,3,12,3,,
10,3,12,4,,
10,3,12,5,True,433.608
10,3,12,6,True,188.468
10,3,12,7,True,182.692
10,3,12,8,True,186.084
10,3,12,9,True,182.032
10,3,12,10,True,193.732
10,3,13,1,,
10,3,13,2,,
10,3,13,3,,
10,3,13,4,,
10,3,13,5,True,198.54
10,3,13,6,True,162.156
10,3,13,7,True,196.084
10,3,13,8,True,179.676
10,3,13,9,True,168.024
10,3,13,10,True,396.016
10,3,14,1,,
10,3,14,2,,
10,3,14,3,,
10,3,14,4,,
10,3,14,5,True,186.66
10,3,14,6,True,171.028
10,3,14,7,True,325.484
10,3,14,8,True,215.952
10,3,14,9,True,181.94
10,3,14,10,True,163.964
10,3,15,1,,
10,3,15,2,,
10,3,15,3,,
10,3,15,4,True,195.984
10,3,15,5,True,184.78
10,3,15,6,True,210.008
10,3,15,7,True,189.4
10,3,15,8,True,158.74
10,3,15,9,True,183.292
10,3,15,10,True,181.16
10,3,16,1,,
10,3,16,2,,
10,3,16,3,,
10,3,16,4,True,192.212
10,3,16,5,True,263.848
10,3,16,6,True,185.564
10,3,16,7,True,185.696
10,3,16,8,True,176.688
10,3,16,9,True,183.756
10,3,16,10,True,427.224
10,3,17,1,,
10,3,17,2,,
10,3,17,3,,
10,3,17,4,True,293.048
10,3,17,5,True,212.124
10,3,17,6,True,173.832
10,3,17,7,True,191.324
10,3,17,8,True,180.884
10,3,17,9,True,202.884
10,3,17,10,True,182.66
10,3,18,1,,
10,3,18,2,,
10,3,18,3,,
10,3,18,4,True,536.384
10,3,18,5,True,289.112
10,3,18,6,True,180.476
10,3,18,7,True,209.6
10,3,18,8,True,193.312
10,3,18,9,True,199.38
10,3,18,10,True,178.512
10,3,19,1,,
10,3,19,2,,
10,3,19,3,,
10,3,19,4,True,349.964
10,3,19,5,True,211.772
10,3,19,6,True,219.34
10,3,19,7,True,549.724
10,3,19,8,True,203.924
10,3,19,9,True,195.032
10,3,19,10,True,181.28
10,3,20,1,,
10,3,20,2,,
10,3,20,3,,
10,3,20,4,True,342.132
10,3,20,5,True,287.588
10,3,20,6,True,208.796
10,3,20,7,True,259.432
10,3,20,8,True,195.176
10,3,20,9,True,188.596
10,3,20,10,True,200.712
10,4,9,1,False,259.296
10,4,9,2,,
10,4,9,3,,
10,4,9,4,,
10,4,9,5,,
10,4,9,6,,
10,4,9,7,,
10,4,9,8,,
10,4,9,9,,
10,4,9,10,,
10,4,10,1,False,159.592
10,4,10,2,,
10,4,10,3,,
10,4,10,4,,
10,4,10,5,True,204.716
10,4,10,6,True,204.56
10,4,10,7,True,169.58
10,4,10,8,True,187.792
10,4,10,9,True,202.964
10,4,10,10,True,216.82
10,4,11,1,False,397.864
10,4,11,2,,
10,4,11,3,,
10,4,11,4,,
10,4,11,5,True,809.416
10,4,11,6,True,171.428
10,4,11,7,True,169.796
10,4,11,8,True,165.712
10,4,11,9,True,488.268
10,4,11,10,True,173.984
10,4,12,1,False,235.86
10,4,12,2,,
10,4,12,3,,
10,4,12,4,,
10,4,12,5,True,174.312
10,4,12,6,True,165.96
10,4,12,7,True,196.0
10,4,12,8,True,186.432
10,4,12,9,True,181.496
10,4,12,10,True,166.556
10,4,13,1,False,167.904
10,4,13,2,,
10,4,13,3,,
10,4,13,4,,
10,4,13,5,True,286.524
10,4,13,6,True,174.984
10,4,13,7,True,173.64
10,4,13,8,True,173.836
10,4,13,9,True,183.172
10,4,13,10,True,167.288
10,4,14,1,False,232.744
10,4,14,2,,
10,4,14,3,,
10,4,14,4,,
10,4,14,5,True,213.932
10,4,14,6,True,184.108
10,4,14,7,True,191.86
10,4,14,8,True,178.356
10,4,14,9,True,183.5
10,4,14,10,True,207.892
10,4,15,1,False,327.696
10,4,15,2,,
10,4,15,3,,
10,4,15,4,True,205.604
10,4,15,5,True,249.404
10,4,15,6,True,195.336
10,4,15,7,True,188.184
10,4,15,8,True,197.444
10,4,15,9,True,212.084
10,4,15,10,True,172.4
10,4,16,1,False,167.316
10,4,16,2,,
10,4,16,3,,
10,4,16,4,True,1064.13
10,4,16,5,True,400.584
10,4,16,6,True,216.388
10,4,16,7,True,210.984
10,4,16,8,True,213.592
10,4,16,9,True,219.608
10,4,16,10,True,188.024
10,4,17,1,False,190.208
10,4,17,2,,
10,4,17,3,,
10,4,17,4,,
10,4,17,5,True,200.696
10,4,17,6,True,206.948
10,4,17,7,True,446.324
10,4,17,8,True,188.628
10,4,17,9,True,194.108
10,4,17,10,True,197.564
10,4,18,1,False,558.168
10,4,18,2,,
10,4,18,3,,
10,4,18,4,,
10,4,18,5,True,238.34
10,4,18,6,True,186.196
10,4,18,7,True,239.42
10,4,18,8,True,202.076
10,4,18,9,True,198.544
10,4,18,10,True,214.16
10,4,19,1,False,1081.84
10,4,19,2,,
10,4,19,3,,
10,4,19,4,,
10,4,19,5,True,225.908
10,4,19,6,True,241.332
10,4,19,7,True,208.916
10,4,19,8,True,220.256
10,4,19,9,True,203.816
10,4,19,10,True,568.244
10,4,20,1,False,211.236
10,4,20,2,,
10,4,20,3,,
10,4,20,4,True,890.64
10,4,20,5,True,228.712
10,4,20,6,True,215.728
10,4,20,7,True,223.812
10,4,20,8,True,205.372
10,4,20,9,True,213.824
10,4,20,10,True,214.672
10,5,9,1,False,167.996
10,5,9,2,False,869.212
10,5,9,3,,
10,5,9,4,,
10,5,9,5,,
10,5,9,6,,
10,5,9,7,,
10,5,9,8,,
10,5,9,9,,
10,5,9,10,,
10,5,10,1,False,171.188
10,5,10,2,,
10,5,10,3,,
10,5,10,4,,
10,5,10,5,,
10,5,10,6,,
10,5,10,7,,
10,5,10,8,,
10,5,10,9,,
10,5,10,10,,
10,5,11,1,False,170.612
10,5,11,2,,
10,5,11,3,,
10,5,11,4,,
10,5,11,5,,
10,5,11,6,True,214.5
10,5,11,7,True,195.912
10,5,11,8,True,202.24
10,5,11,9,True,182.236
10,5,11,10,True,170.768
10,5,12,1,False,206.82
10,5,12,2,,
10,5,12,3,,
10,5,12,4,,
10,5,12,5,,
10,5,12,6,True,194.628
10,5,12,7,True,203.064
10,5,12,8,True,192.28
10,5,12,9,True,189.144
10,5,12,10,True,187.26
10,5,13,1,False,176.276
10,5,13,2,,
10,5,13,3,,
10,5,13,4,,
10,5,13,5,,
10,5,13,6,True,223.364
10,5,13,7,True,190.284
10,5,13,8,True,195.788
10,5,13,9,True,186.264
10,5,13,10,True,190.8
10,5,14,1,False,192.608
10,5,14,2,,
10,5,14,3,,
10,5,14,4,,
10,5,14,5,,
10,5,14,6,True,302.092
10,5,14,7,True,217.68
10,5,14,8,True,184.46
10,5,14,9,True,195.5
10,5,14,10,True,178.92
10,5,15,1,False,337.84
10,5,15,2,,
10,5,15,3,,
10,5,15,4,,
10,5,15,5,,
10,5,15,6,True,266.544
10,5,15,7,True,224.324
10,5,15,8,True,249.464
10,5,15,9,True,233.348
10,5,15,10,True,188.752
10,5,16,1,False,196.916
10,5,16,2,,
10,5,16,3,,
10,5,16,4,,
10,5,16,5,,
10,5,16,6,True,197.66
10,5,16,7,True,215.908
10,5,16,8,True,210.084
10,5,16,9,True,250.472
10,5,16,10,True,187.892
10,5,17,1,False,185.7
10,5,17,2,,
10,5,17,3,,
10,5,17,4,,
10,5,17,5,,
10,5,17,6,True,250.6
10,5,17,7,True,197.476
10,5,17,8,True,226.516
10,5,17,9,True,188.792
10,5,17,10,True,200.428
10,5,18,1,False,190.124
10,5,18,2,,
10,5,18,3,,
10,5,18,4,,
10,5,18,5,,
10,5,18,6,True,228.664
10,5,18,7,True,196.456
10,5,18,8,True,216.404
10,5,18,9,True,248.052
10,5,18,10,True,206.624
10,5,19,1,False,206.82
10,5,19,2,,
10,5,19,3,,
10,5,19,4,,
10,5,19,5,,
10,5,19,6,True,259.744
10,5,19,7,True,226.004
10,5,19,8,True,257.244
10,5,19,9,True,228.688
10,5,19,10,True,211.076
10,5,20,1,False,202.72
10,5,20,2,,
10,5,20,3,,
10,5,20,4,,
10,5,20,5,,
10,5,20,6,True,235.228
10,5,20,7,True,219.716
10,5,20,8,True,220.416
10,5,20,9,True,242.148
10,5,20,10,True,261.404
10,6,9,1,False,173.068
10,6,9,2,False,1059.59
10,6,9,3,,
10,6,9,4,,
10,6,9,5,,
10,6,9,6,,
10,6,9,7,,
10,6,9,8,,
10,6,9,9,,
10,6,9,10,,
10,6,10,1,False,165.408
10,6,10,2,,
10,6,10,3,,
10,6,10,4,,
10,6,10,5,,
10,6,10,6,,
10,6,10,7,,
10,6,10,8,,
10,6,10,9,,
10,6,10,10,,
10,6,11,1,False,203.388
10,6,11,2,,
10,6,11,3,,
10,6,11,4,,
10,6,11,5,,
10,6,11,6,,
10,6,11,7,,
10,6,11,8,,
10,6,11,9,,
10,6,11,10,,
10,6,12,1,False,176.412
10,6,12,2,,
10,6,12,3,,
10,6,12,4,,
10,6,12,5,,
10,6,12,6,True,219.516
10,6,12,7,True,170.596
10,6,12,8,True,180.38
10,6,12,9,True,199.7
10,6,12,10,True,191.844
10,6,13,1,False,169.756
10,6,13,2,,
10,6,13,3,,
10,6,13,4,,
10,6,13,5,,
10,6,13,6,True,214.656
10,6,13,7,True,228.164
10,6,13,8,True,219.328
10,6,13,9,True,177.588
10,6,13,10,True,237.348
10,6,14,1,False,175.868
10,6,14,2,,
10,6,14,3,,
10,6,14,4,,
10,6,14,5,,
10,6,14,6,True,329.236
10,6,14,7,True,219.128
10,6,14,8,True,179.688
10,6,14,9,True,194.648
10,6,14,10,True,224.868
10,6,15,1,False,220.792
10,6,15,2,,
10,6,15,3,,
10,6,15,4,,
10,6,15,5,,
10,6,15,6,True,298.788
10,6,15,7,True,204.6
10,6,15,8,True,239.16
10,6,15,9,True,208.032
10,6,15,10,True,396.988
10,6,16,1,False,489.788
10,6,16,2,,
10,6,16,3,,
10,6,16,4,,
10,6,16,5,,
10,6,16,6,True,328.54
10,6,16,7,True,223.188
10,6,16,8,True,241.976
10,6,16,9,True,199.62
10,6,16,10,True,222.24
10,6,17,1,False,211.644
10,6,17,2,,
10,6,17,3,,
10,6,17,4,,
10,6,17,5,,
10,6,17,6,True,194.768
10,6,17,7,True,206.372
10,6,17,8,True,233.528
10,6,17,9,True,220.212
10,6,17,10,True,199.86
10,6,18,1,False,282.08
10,6,18,2,,
10,6,18,3,,
10,6,18,4,,
10,6,18,5,,
10,6,18,6,True,256.192
10,6,18,7,True,403.184
10,6,18,8,True,264.368
10,6,18,9,True,227.748
10,6,18,10,True,246.092
10,6,19,1,False,191.952
10,6,19,2,,
10,6,19,3,,
10,6,19,4,,
10,6,19,5,,
10,6,19,6,True,251.976
10,6,19,7,True,205.02
10,6,19,8,True,202.936
10,6,19,9,True,211.18
10,6,19,10,True,224.644
10,6,20,1,False,219.184
10,6,20,2,,
10,6,20,3,,
10,6,20,4,,
10,6,20,5,,
10,6,20,6,True,376.048
10,6,20,7,True,239.78
10,6,20,8,True,263.452
10,6,20,9,True,275.352
10,6,20,10,True,207.516
10,7,9,1,False,300.86
10,7,9,2,False,869.772
10,7,9,3,,
10,7,9,4,,
10,7,9,5,,
10,7,9,6,,
10,7,9,7,,
10,7,9,8,,
10,7,9,9,,
10,7,9,10,,
10,7,10,1,False,168.196
10,7,10,2,,
10,7,10,3,,
10,7,10,4,,
10,7,10,5,,
10,7,10,6,,
10,7,10,7,,
10,7,10,8,,
10,7,10,9,,
10,7,10,10,,
10,7,11,1,False,198.612
10,7,11,2,,
10,7,11,3,,
10,7,11,4,,
10,7,11,5,,
10,7,11,6,,
10,7,11,7,,
10,7,11,8,,
10,7,11,9,,
10,7,11,10,,
10,7,12,1,False,175.356
10,7,12,2,,
10,7,12,3,,
10,7,12,4,,
10,7,12,5,,
10,7,12,6,,
10,7,12,7,,
10,7,12,8,,
10,7,12,9,,
10,7,12,10,,
10,7,13,1,False,294.752
10,7,13,2,,
10,7,13,3,,
10,7,13,4,,
10,7,13,5,,
10,7,13,6,,
10,7,13,7,True,249.048
10,7,13,8,True,227.916
10,7,13,9,True,227.796
10,7,13,10,True,274.396
10,7,14,1,False,193.252
10,7,14,2,,
10,7,14,3,,
10,7,14,4,,
10,7,14,5,,
10,7,14,6,,
10,7,14,7,True,458.14
10,7,14,8,True,316.608
10,7,14,9,True,311.752
10,7,14,10,True,260.42
10,7,15,1,False,227.86
10,7,15,2,,
10,7,15,3,,
10,7,15,4,,
10,7,15,5,,
10,7,15,6,,
10,7,15,7,True,287.396
10,7,15,8,True,305.832
10,7,15,9,True,314.56
10,7,15,10,True,284.844
10,7,16,1,False,250.724
10,7,16,2,,
10,7,16,3,,
10,7,16,4,,
10,7,16,5,,
10,7,16,6,,
10,7,16,7,True,285.9
10,7,16,8,True,208.736
10,7,16,9,True,201.584
10,7,16,10,True,257.392
10,7,17,1,False,235.832
10,7,17,2,,
10,7,17,3,,
10,7,17,4,,
10,7,17,5,,
10,7,17,6,,
10,7,17,7,True,452.348
10,7,17,8,True,198.072
10,7,17,9,True,372.06
10,7,17,10,True,214.176
10,7,18,1,False,215.592
10,7,18,2,,
10,7,18,3,,
10,7,18,4,,
10,7,18,5,,
10,7,18,6,,
10,7,18,7,True,410.096
10,7,18,8,True,232.624
10,7,18,9,True,335.48
10,7,18,10,True,574.912
10,7,19,1,False,368.772
10,7,19,2,,
10,7,19,3,,
10,7,19,4,,
10,7,19,5,,
10,7,19,6,,
10,7,19,7,True,267.8
10,7,19,8,True,236.86
10,7,19,9,True,434.996
10,7,19,10,True,358.912
10,7,20,1,False,328.608
10,7,20,2,,
10,7,20,3,,
10,7,20,4,,
10,7,20,5,,
10,7,20,6,,
10,7,20,7,True,365.42
10,7,20,8,True,533.852
10,7,20,9,True,480.56
10,7,20,10,True,810.672
10,8,9,1,False,173.552
10,8,9,2,False,1172.88
10,8,9,3,,
10,8,9,4,,
10,8,9,5,,
10,8,9,6,,
10,8,9,7,,
10,8,9,8,,
10,8,9,9,,
10,8,9,10,,
10,8,10,1,False,163.644
10,8,10,2,,
10,8,10,3,,
10,8,10,4,,
10,8,10,5,,
10,8,10,6,,
10,8,10,7,,
10,8,10,8,,
10,8,10,9,,
10,8,10,10,,
10,8,11,1,False,168.564
10,8,11,2,,
10,8,11,3,,
10,8,11,4,,
10,8,11,5,,
10,8,11,6,,
10,8,11,7,,
10,8,11,8,,
10,8,11,9,,
10,8,11,10,,
10,8,12,1,False,170.492
10,8,12,2,,
10,8,12,3,,
10,8,12,4,,
10,8,12,5,,
10,8,12,6,,
10,8,12,7,,
10,8,12,8,,
10,8,12,9,,
10,8,12,10,,
10,8,13,1,False,540.336
10,8,13,2,,
10,8,13,3,,
10,8,13,4,,
10,8,13,5,,
10,8,13,6,,
10,8,13,7,,
10,8,13,8,,
10,8,13,9,,
10,8,13,10,,
10,8,14,1,False,202.632
10,8,14,2,,
10,8,14,3,,
10,8,14,4,,
10,8,14,5,,
10,8,14,6,,
10,8,14,7,True,238.84
10,8,14,8,True,358.064
10,8,14,9,True,317.86
10,8,14,10,,
10,8,15,1,False,187.456
10,8,15,2,,
10,8,15,3,,
10,8,15,4,,
10,8,15,5,,
10,8,15,6,,
10,8,15,7,,
10,8,15,8,True,363.86
10,8,15,9,True,413.7
10,8,15,10,True,767.556
10,8,16,1,False,253.048
10,8,16,2,,
10,8,16,3,,
10,8,16,4,,
10,8,16,5,,
10,8,16,6,,
10,8,16,7,True,840.476
10,8,16,8,True,368.396
10,8,16,9,True,634.104
10,8,16,10,True,327.632
10,8,17,1,False,205.132
10,8,17,2,,
10,8,17,3,,
10,8,17,4,,
10,8,17,5,,
10,8,17,6,,
10,8,17,7,True,710.728
10,8,17,8,True,329.88
10,8,17,9,True,551.804
10,8,17,10,True,404.72
10,8,18,1,False,200.612
10,8,18,2,,
10,8,18,3,,
10,8,18,4,,
10,8,18,5,,
10,8,18,6,,
10,8,18,7,True,388.848
10,8,18,8,True,822.832
10,8,18,9,True,279.06
10,8,18,10,True,294.788
10,8,19,1,False,254.236
10,8,19,2,,
10,8,19,3,,
10,8,19,4,,
10,8,19,5,,
10,8,19,6,,
10,8,19,7,True,702.108
10,8,19,8,True,497.076
10,8,19,9,True,230.776
10,8,19,10,True,592.944
10,8,20,1,False,252.712
10,8,20,2,,
10,8,20,3,,
10,8,20,4,,
10,8,20,5,,
10,8,20,6,,
10,8,20,7,True,469.668
10,8,20,8,True,231.852
10,8,20,9,True,594.56
10,8,20,10,True,633.024
10,9,9,1,False,277.852
10,9,9,2,False,732.228
10,9,9,3,,
10,9,9,4,,
10,9,9,5,,
10,9,9,6,,
10,9,9,7,,
10,9,9,8,,
10,9,9,9,,
10,9,9,10,,
10,9,10,1,False,855.108
10,9,10,2,,
10,9,10,3,,
10,9,10,4,,
10,9,10,5,,
10,9,10,6,,
10,9,10,7,,
10,9,10,8,,
10,9,10,9,,
10,9,10,10,,
10,9,11,1,,
10,9,11,2,,
10,9,11,3,,
10,9,11,4,,
10,9,11,5,,
10,9,11,6,,
10,9,11,7,,
10,9,11,8,,
10,9,11,9,,
10,9,11,10,,
10,9,12,1,False,696.404
10,9,12,2,,
10,9,12,3,,
10,9,12,4,,
10,9,12,5,,
10,9,12,6,,
10,9,12,7,,
10,9,12,8,,
10,9,12,9,,
10,9,12,10,,
10,9,13,1,False,761.052
10,9,13,2,,
10,9,13,3,,
10,9,13,4,,
10,9,13,5,,
10,9,13,6,,
10,9,13,7,,
10,9,13,8,,
10,9,13,9,,
10,9,13,10,,
10,9,14,1,False,528.5
10,9,14,2,,
10,9,14,3,,
10,9,14,4,,
10,9,14,5,,
10,9,14,6,,
10,9,14,7,,
10,9,14,8,,
10,9,14,9,,
10,9,14,10,,
10,9,15,1,False,221.832
10,9,15,2,,
10,9,15,3,,
10,9,15,4,,
10,9,15,5,,
10,9,15,6,,
10,9,15,7,,
10,9,15,8,,
10,9,15,9,True,749.776
10,9,15,10,,
10,9,16,1,False,195.924
10,9,16,2,,
10,9,16,3,,
10,9,16,4,,
10,9,16,5,,
10,9,16,6,,
10,9,16,7,,
10,9,16,8,,
10,9,16,9,True,491.184
10,9,16,10,True,495.028
10,9,17,1,False,196.536
10,9,17,2,,
10,9,17,3,,
10,9,17,4,,
10,9,17,5,,
10,9,17,6,,
10,9,17,7,,
10,9,17,8,,
10,9,17,9,True,1067.96
10,9,17,10,True,478.548
10,9,18,1,False,209.192
10,9,18,2,,
10,9,18,3,,
10,9,18,4,,
10,9,18,5,,
10,9,18,6,,
10,9,18,7,,
10,9,18,8,True,590.416
10,9,18,9,True,843.368
10,9,18,10,,
10,9,19,1,False,226.94
10,9,19,2,,
10,9,19,3,,
10,9,19,4,,
10,9,19,5,,
10,9,19,6,,
10,9,19,7,,
10,9,19,8,True,390.208
10,9,19,9,True,657.66
10,9,19,10,,
10,9,20,1,False,321.788
10,9,20,2,,
10,9,20,3,,
10,9,20,4,,
10,9,20,5,,
10,9,20,6,,
10,9,20,7,,
10,9,20,8,True,388.56
10,9,20,9,True,668.324
10,9,20,10,True,1063.94
10,10,9,1,False,181.104
10,10,9,2,False,916.32
10,10,9,3,,
10,10,9,4,,
10,10,9,5,,
10,10,9,6,,
10,10,9,7,,
10,10,9,8,,
10,10,9,9,,
10,10,9,10,,
10,10,10,1,False,165.764
10,10,10,2,,
10,10,10,3,,
10,10,10,4,,
10,10,10,5,,
10,10,10,6,,
10,10,10,7,,
10,10,10,8,,
10,10,10,9,,
10,10,10,10,,
10,10,11,1,False,267.504
10,10,11,2,,
10,10,11,3,,
10,10,11,4,,
10,10,11,5,,
10,10,11,6,,
10,10,11,7,,
10,10,11,8,,
10,10,11,9,,
10,10,11,10,,
10,10,12,1,False,947.476
10,10,12,2,,
10,10,12,3,,
10,10,12,4,,
10,10,12,5,,
10,10,12,6,,
10,10,12,7,,
10,10,12,8,,
10,10,12,9,,
10,10,12,10,,
10,10,13,1,,
10,10,13,2,,
10,10,13,3,,
10,10,13,4,,
10,10,13,5,,
10,10,13,6,,
10,10,13,7,,
10,10,13,8,,
10,10,13,9,,
10,10,13,10,,
10,10,14,1,False,200.448
10,10,14,2,,
10,10,14,3,,
10,10,14,4,,
10,10,14,5,,
10,10,14,6,,
10,10,14,7,,
10,10,14,8,,
10,10,14,9,,
10,10,14,10,,
10,10,15,1,False,180.356
10,10,15,2,,
10,10,15,3,,
10,10,15,4,,
10,10,15,5,,
10,10,15,6,,
10,10,15,7,,
10,10,15,8,,
10,10,15,9,,
10,10,15,10,,
10,10,16,1,,
10,10,16,2,,
10,10,16,3,,
10,10,16,4,,
10,10,16,5,,
10,10,16,6,,
10,10,16,7,,
10,10,16,8,True,532.356
10,10,16,9,,
10,10,16,10,,
10,10,17,1,False,287.092
10,10,17,2,,
10,10,17,3,,
10,10,17,4,,
10,10,17,5,,
10,10,17,6,,
10,10,17,7,,
10,10,17,8,,
10,10,17,9,,
10,10,17,10,,
10,10,18,1,False,417.472
10,10,18,2,,
10,10,18,3,,
10,10,18,4,,
10,10,18,5,,
10,10,18,6,,
10,10,18,7,,
10,10,18,8,,
10,10,18,9,,
10,10,18,10,,
10,10,19,1,False,418.616
10,10,19,2,,
10,10,19,3,,
10,10,19,4,,
10,10,19,5,,
10,10,19,6,,
10,10,19,7,,
10,10,19,8,True,408.156
10,10,19,9,True,889.488
10,10,19,10,,
10,10,20,1,False,504.316
10,10,20,2,,
10,10,20,3,,
10,10,20,4,,
10,10,20,5,,
10,10,20,6,,
10,10,20,7,,
10,10,20,8,,
10,10,20,9,True,732.92
10,10,20,10,,


==> anc/pltl-search.csv <==
r,r_p,realizable,time
1,0,True,0.624
1,1,True,0.624
2,0,True,0.624
2,1,True,0.628
2,2,True,0.644
3,0,True,2.14
3,1,True,2.192
3,2,True,2.572
3,3,True,2.596
4,0,True,2.216
4,1,True,4.152
4,2,True,4.188
4,3,True,4.268
4,4,True,4.336
5,0,True,5.792
5,1,True,6.684
5,2,True,62.012
5,3,True,31.668
5,4,True,15.668
5,5,True,32.092
6,0,True,8.064
6,1,True,238.668
6,2,True,1798.99
6,3,True,718.64
6,4,True,77.58
6,5,,
6,6,,
7,0,True,885.176
7,1,,
7,2,,
7,3,,
7,4,,
7,5,,
7,6,,
7,7,,
8,0,True,1298.59
8,1,,
8,2,,
8,3,,
8,4,,
8,5,,
8,6,,
8,7,,
8,8,,
9,0,,
9,1,,
9,2,,
9,3,,
9,4,,
9,5,,
9,6,,
9,7,,
9,8,,
9,9,,
10,0,,
10,1,,
10,2,,
10,3,,
10,4,,
10,5,,
10,6,,
10,7,,
10,8,,
10,9,,
10,10,,

